Phase diagram of the 2+1-dimensional Gross-Neveu model with chiral imbalance

In this work, the phase diagram of the $2+1$-dimensional Gross-Neveu model is investigated with baryon chemical potential as well as chiral chemical potential in the mean-field approximation. We study the theory using two lattice discretizations, which are both based on naive fermions. An inhomogeneous chiral phase is observed only for one of the two discretizations. Our results suggest that this phase disappears in the continuum limit.

==> anc/hom_3d_ntc6_120x120.csv <==
"T/sigma0","mu/sigma0","mu_45/sigma0"
0.716229766509096,0,0
0.537172324881822,0.779923169912693,0
0.537172324881822,0.779953257219611,0.012503425117529
0.537172324881822,0.779617998656817,0.025002552048355
0.537172324881822,0.77934721289456,0.037505977165883
0.537172324881822,0.778680993955675,0.049992209536602
0.537172324881822,0.778139422431162,0.06249563465413
0.537172324881822,0.777296977837475,0.074986165211551
0.537172324881822,0.776157958361316,0.087450906648758
0.537172324881822,0.77514358629953,0.099945735392881
0.537172324881822,0.773832639355272,0.112410476830087
0.537172324881822,0.772225117528543,0.124845130960376
0.537172324881822,0.770703559435863,0.137309872397582
0.537172324881822,0.768919811954332,0.149748824714574
0.537172324881822,0.766964137004701,0.162166286098052
0.537172324881822,0.764716185359301,0.174540765614506
0.537172324881822,0.762425251846877,0.186923841504365
0.537172324881822,0.759966689053056,0.199285426460712
0.537172324881822,0.757336198791135,0.211625520483546
0.537172324881822,0.754632639355272,0.223969912693083
0.537172324881822,0.751542243116185,0.236224042981867
0.537172324881822,0.748374479516454,0.248478173270651
0.537172324881822,0.745039086635326,0.260702216252518
0.537172324881822,0.741501678979181,0.272878979180658
0.537172324881822,0.737800940228341,0.28502565480188
0.537172324881822,0.734018535930154,0.297172330423103
0.537172324881822,0.729913767629281,0.309215849563465
0.537172324881822,0.725495231699127,0.321156212222968
0.537172324881822,0.721145466756212,0.333152451309604
0.537172324881822,0.716451846877099,0.345024042981867
0.537172324881822,0.711448757555406,0.356775285426461
0.537172324881822,0.706364002686367,0.368509335124244
0.537172324881822,0.701201880456682,0.380239086635326
0.537172324881822,0.695704499664204,0.391814103425117
0.537172324881822,0.689871860308932,0.403230087306917
0.537172324881822,0.684077904633982,0.414693351242445
0.537172324881822,0.677952988582942,0.425988985896575
0.537172324881822,0.671591672263264,0.437155674949631
0.537172324881822,0.665041235728677,0.448232102081934
0.537172324881822,0.658146944257891,0.459093619879114
0.537172324881822,0.651291336467428,0.470006715916723
0.537172324881822,0.643962928139691,0.480601746138348
0.537172324881822,0.636565748824715,0.491162390866353
0.537172324881822,0.629074009402283,0.501667159167226
0.537172324881822,0.621105171255876,0.511810879785091
0.537172324881822,0.613196507723304,0.522019073203492
0.537172324881822,0.604948287441236,0.531956480859637
0.537172324881822,0.596390597716588,0.541627400940228
0.537172324881822,0.587850100738751,0.551319811954332
0.537172324881822,0.57888838146407,0.560625386165212
0.537172324881822,0.569853593015447,0.569853593015447
0.429737859905458,0.919356346541303,0
0.429737859905458,0.919304768300873,0.014738482202821
0.429737859905458,0.919180120886501,0.029476964405641
0.429737859905458,0.91884916051041,0.044215446608462
0.429737859905458,0.918384956346541,0.058962525184688
0.429737859905458,0.917744526527871,0.073709603760913
0.429737859905458,0.916936467427804,0.088456682337139
0.429737859905458,0.916051040967092,0.10321235728677
0.429737859905458,0.915092545332438,0.117989523169913
0.429737859905458,0.913927736736064,0.132762390866353
0.429737859905458,0.912522229684352,0.147530960376091
0.429737859905458,0.911172599059772,0.162338213566152
0.429737859905458,0.909547884486232,0.177132572196105
0.429737859905458,0.907682471457354,0.191918334452653
0.429737859905458,0.905769778374748,0.206734184016118
0.429737859905458,0.903676561450638,0.221554331766286
0.429737859905458,0.901501678979181,0.236400268636669
0.429737859905458,0.898952854264607,0.251198925453324
0.429737859905458,0.896447011417058,0.266062055070517
0.429737859905458,0.893567226326394,0.280865010073875
0.429737859905458,0.890665950302216,0.295719543317663
0.429737859905458,0.887511081262592,0.310552585627938
0.429737859905458,0.884145601074547,0.325372733378106
0.429737859905458,0.88046635325722,0.340141302887844
0.429737859905458,0.876757018132975,0.354961450638012
0.429737859905458,0.872768300873069,0.369734318334453
0.429737859905458,0.868525990597716,0.384472800537273
0.429737859905458,0.864038683680322,0.399168300873069
0.429737859905458,0.859332169241101,0.413833713901948
0.429737859905458,0.854290396239087,0.428404566823371
0.429737859905458,0.849059503022163,0.442953928811283
0.429737859905458,0.843579314976494,0.457443116185359
0.429737859905458,0.837824042981867,0.471854936198791
0.429737859905458,0.831909738079248,0.486249563465413
0.429737859905458,0.825578509066487,0.500472263263935
0.429737859905458,0.818869039623909,0.514527333781061
0.429737859905458,0.812082202820685,0.528608193418402
0.429737859905458,0.804783881799866,0.542418267293485
0.429737859905458,0.797253458697112,0.556129482874412
0.429737859905458,0.78943075889859,0.569698858294157
0.429737859905458,0.781380255204835,0.58316077904634
0.429737859905458,0.772818267293485,0.596291739422431
0.429737859905458,0.764135930154466,0.609379717931498
0.429737859905458,0.754955003357958,0.622110946944258
0.429737859905458,0.745636534586971,0.634769106783076
0.429737859905458,0.735785090664876,0.64700604432505
0.429737859905458,0.725731631967764,0.659088247145735
0.429737859905458,0.715360107454668,0.670908260577569
0.429737859905458,0.704683411685695,0.682444593687038
0.429737859905458,0.693813297515111,0.693813297515111
0.358114883254548,0.975004969778375,0
0.358114883254548,0.97494479516454,0.015628206850235
0.358114883254548,0.974764271323035,0.031260711887173
0.358114883254548,0.974502081934184,0.046897515110813
0.358114883254548,0.97408085963734,0.062538616521155
0.358114883254548,0.973608059100067,0.078196910678308
0.358114883254548,0.973014909335124,0.093863801208865
0.358114883254548,0.972361584956346,0.10956077904634
0.358114883254548,0.971553525856279,0.12526635325722
0.358114883254548,0.97062081934184,0.140997716588314
0.358114883254548,0.969533378106111,0.156746272666219
0.358114883254548,0.968411551376763,0.172537810611148
0.358114883254548,0.967130691739422,0.18835083948959
0.358114883254548,0.965626326393553,0.204172464741437
0.358114883254548,0.964147750167898,0.220058562793821
0.358114883254548,0.962437071860309,0.235961853593015
0.358114883254548,0.960532975151108,0.251882337139019
0.358114883254548,0.958517125587643,0.267845802552048
0.358114883254548,0.9563680322364,0.283843653458697
0.358114883254548,0.954132975151108,0.299901678979181
0.358114883254548,0.951571255876427,0.315942511752854
0.358114883254548,0.948983747481531,0.332065010073875
0.358114883254548,0.946125453324379,0.348183210208193
0.358114883254548,0.942992075218267,0.364292813969107
0.358114883254548,0.939798522498321,0.380484083277367
0.358114883254548,0.936235325721961,0.396623774345198
0.358114883254548,0.932547481531229,0.412810745466756
0.358114883254548,0.928700604432505,0.429040698455339
0.358114883254548,0.924509872397582,0.445219073203492
0.358114883254548,0.919953794492948,0.461332975151108
0.358114883254548,0.915230087306917,0.477476964405641
0.358114883254548,0.910226997985225,0.493582269979852
0.358114883254548,0.905000402955003,0.509687575554063
0.358114883254548,0.899262323707186,0.525616655473472
0.358114883254548,0.893300738750839,0.541524244459369
0.358114883254548,0.887119946272666,0.557414640698455
0.358114883254548,0.880462055070517,0.573115916722633
0.358114883254548,0.873447414372062,0.588692545332438
0.358114883254548,0.86602444593687,0.604101544660846
0.358114883254548,0.858145869711215,0.619287038280725
0.358114883254548,0.850052384150436,0.63441235728677
0.358114883254548,0.84135715245131,0.649176628609805
0.358114883254548,0.832434116856951,0.663846339825386
0.358114883254548,0.823003895231699,0.678185090664876
0.358114883254548,0.813152451309604,0.692248757555406
0.358114883254548,0.802763734049698,0.705904096709201
0.358114883254548,0.792052652787105,0.719323035594359
0.358114883254548,0.781044996642042,0.73250557421088
0.358114883254548,0.76948717259906,0.745206715916723
0.358114883254548,0.757559704499664,0.757559704499664
0.306955614218184,1.00084566823371,0
0.306955614218184,1.00075110812626,0.016040832773674
0.306955614218184,1.00062646071189,0.032090261920752
0.306955614218184,1.0004760241773,0.048143989254533
0.306955614218184,1.0001321692411,0.064210611148422
0.306955614218184,0.999822699798522,0.080298723975823
0.306955614218184,0.999319811954332,0.096404029550034
0.306955614218184,0.998821222296844,0.112539422431162
0.306955614218184,0.998159301544661,0.128696306245803
0.306955614218184,0.997428609805238,0.144891873740766
0.306955614218184,0.996629147078576,0.161126124916051
0.306955614218184,0.995756615177972,0.177407656145064
0.306955614218184,0.99475083948959,0.193727871054399
0.306955614218184,0.993633310946944,0.210095366017461
0.306955614218184,0.992408327736736,0.226510141034251
0.306955614218184,0.991071591672263,0.242980792478173
0.306955614218184,0.989618804566823,0.259507320349228
0.306955614218184,0.988049966420416,0.276094022834117
0.306955614218184,0.98632639355272,0.292736601746138
0.306955614218184,0.984417998656817,0.309422162525185
0.306955614218184,0.982475218267294,0.326202283411686
0.306955614218184,0.980244459368704,0.343003895231699
0.306955614218184,0.977975016789792,0.35990436534587
0.306955614218184,0.975417595701813,0.37682202820685
0.306955614218184,0.972718334452653,0.39380846205507
0.306955614218184,0.969872934855608,0.410872263263935
0.306955614218184,0.966791134989926,0.42797044996642
0.306955614218184,0.963378374748153,0.4450600402955
0.306955614218184,0.959875352585628,0.46225278710544
0.306955614218184,0.956037071860309,0.47942834116857
0.306955614218184,0.951863532572196,0.496586702484889
0.306955614218184,0.947470785762257,0.513779449294829
0.306955614218184,0.942742780389523,0.530942108797851
0.306955614218184,0.937795567494963,0.54813485560779
0.306955614218184,0.932336870382807,0.56519006044325
0.306955614218184,0.926573002014775,0.582206581598388
0.306955614218184,0.920448085963734,0.599145735392881
0.306955614218184,0.913880456682337,0.615947347212894
0.306955614218184,0.906904499664204,0.632615715245131
0.306955614218184,0.899571793149765,0.649180926796508
0.306955614218184,0.891680322364003,0.66547965077233
0.306955614218184,0.883290261920752,0.681529079919409
0.306955614218184,0.874405910006716,0.697316319677636
0.306955614218184,0.865014372061786,0.712802686366689
0.306955614218184,0.855102753525856,0.727958092679651
0.306955614218184,0.844555003357958,0.742653593015447
0.306955614218184,0.833684889187374,0.757129885829416
0.306955614218184,0.822182941571525,0.771090396239087
0.306955614218184,0.810169509738079,0.784603895231699
0.306955614218184,0.797627400940228,0.797627400940228
0.268586162440911,1.01392934855608,0
0.268586162440911,1.01389926124916,0.016251443922095
0.268586162440911,1.013800402955,0.032511484217596
0.268586162440911,1.01370584284755,0.048784419073204
0.268586162440911,1.01348233713902,0.065065950302216
0.268586162440911,1.01319006044325,0.081373270651444
0.268586162440911,1.01280322364003,0.097702081934184
0.268586162440911,1.01244217595702,0.114073875083949
0.268586162440911,1.01194788448623,0.130475755540631
0.268586162440911,1.01135043653459,0.146916319677636
0.268586162440911,1.01077447951645,0.163412760241773
0.268586162440911,1.01002659503022,0.179952182672935
0.268586162440911,1.0092959032908,0.196560376091336
0.268586162440911,1.00842337139019,0.213220147750168
0.268586162440911,1.00746487575554,0.229948690396239
0.268586162440911,1.00642471457354,0.24674600402955
0.268586162440911,1.00522552048355,0.263599194089993
0.268586162440911,1.00403062458026,0.280559838817999
0.268586162440911,1.00267239758227,0.297589254533244
0.268586162440911,1.00118522498321,0.314691739422431
0.268586162440911,0.999590597716588,0.331888784419073
0.268586162440911,0.997858428475487,0.349167494963062
0.268586162440911,0.995919946272666,0.366506380120886
0.268586162440911,0.993891202149093,0.383957018132975
0.268586162440911,0.991681934184016,0.401489321692411
0.268586162440911,0.989287844190732,0.419094694425789
0.268586162440911,0.986790597716588,0.436824714573539
0.268586162440911,0.98400967092008,0.454593418401612
0.268586162440911,0.981031027535258,0.472439489590329
0.268586162440911,0.977785896574882,0.490337139019476
0.268586162440911,0.974192612491605,0.508234788448623
0.268586162440911,0.970418804566823,0.526222699798522
0.268586162440911,0.966318334452653,0.544219207521827
0.268586162440911,0.961886903962391,0.562220013431833
0.268586162440911,0.957124513096037,0.580216521155138
0.268586162440911,0.95206124916051,0.598221625251847
0.268586162440911,0.946529482874412,0.616123572867696
0.268586162440911,0.940421759570181,0.633836400268637
0.268586162440911,0.934069039623909,0.651566420416387
0.268586162440911,0.927148959032908,0.669081531229013
0.268586162440911,0.919562659503022,0.68628717259906
0.268586162440911,0.911666890530557,0.703424042981867
0.268586162440911,0.902967360644728,0.720092411014103
0.268586162440911,0.89388959032908,0.736597447951645
0.268586162440911,0.883990866353257,0.752552316991269
0.268586162440911,0.873563465413029,0.768163331094694
0.268586162440911,0.862525721961048,0.783323035594359
0.268586162440911,0.850959301544661,0.798078710543989
0.268586162440911,0.838649294828744,0.812185359301544
0.268586162440911,0.825728945601075,0.825728945601075
0.238743255503032,1.02104714573539,0
0.238743255503032,1.02104714573539,0.016367494963063
0.238743255503032,1.02094828744124,0.032739288112827
0.238743255503032,1.020879516454,0.049128274009402
0.238743255503032,1.02068179986568,0.065530154466085
0.238743255503032,1.02047978509066,0.081957824042982
0.238743255503032,1.02021329751511,0.098419879113499
0.238743255503032,1.01987374076561,0.114912021490934
0.238743255503032,1.01949120214909,0.131447145735393
0.238743255503032,1.01903989254533,0.14802955003358
0.238743255503032,1.01854130288784,0.164672128945601
0.238743255503032,1.01799973136333,0.181370584284755
0.238743255503032,1.01737649429147,0.198133512424446
0.238743255503032,1.01670167897918,0.214969509738079
0.238743255503032,1.01600107454668,0.231895768972465
0.238743255503032,1.01511564808596,0.248877904633983
0.238743255503032,1.01426460711887,0.265971793149765
0.238743255503032,1.01322014775017,0.283130154466085
0.238743255503032,1.01213700470114,0.300395970449966
0.238743255503032,1.01094640698455,0.317760644728005
0.238743255503032,1.00970423102754,0.335245668233714
0.238743255503032,1.00832021490934,0.352825251846877
0.238743255503032,1.00675137676293,0.370495097380792
0.238743255503032,1.00508797850907,0.388285292142377
0.238743255503032,1.00329563465413,0.406187239758227
0.238743255503032,1.00139583613163,0.424226729348556
0.238743255503032,0.999268233713902,0.44234358629953
0.238743255503032,0.996899932840833,0.460546406984553
0.238743255503032,0.994441370047011,0.478899664204164
0.238743255503032,0.991651846877099,0.497287306917394
0.238743255503032,0.988673203492277,0.515791000671592
0.238743255503032,0.98549684351914,0.534397850906649
0.238743255503032,0.981890664875755,0.552987508394896
0.238743255503032,0.978138347884486,0.571719006044325
0.238743255503032,0.973951914036266,0.590416118200134
0.238743255503032,0.969391537944929,0.609108932169241
0.238743255503032,0.964311081262592,0.627698589657488
0.238743255503032,0.958912558764271,0.64629684351914
0.238743255503032,0.953110006715917,0.664847817327065
0.238743255503032,0.946692813969107,0.683188179986568
0.238743255503032,0.939721155137676,0.701330826057757
0.238743255503032,0.932018804566823,0.719129617192747
0.238743255503032,0.923938213566152,0.736816655473472
0.238743255503032,0.915071054398925,0.754052384150437
0.238743255503032,0.905516185359302,0.770875486903962
0.238743255503032,0.895234922766958,0.78721719274681
0.238743255503032,0.884227266621894,0.803030221625252
0.238743255503032,0.872342780389523,0.818134049697784
0.238743255503032,0.8598479516454,0.832717797179315
0.238743255503032,0.846759973136333,0.846759973136333
0.214868929952729,1.02514331766286,0
0.214868929952729,1.02507884486232,0.0164319677636
0.214868929952729,1.0250444593687,0.032872531900605
0.214868929952729,1.02494130288784,0.049321692411014
0.214868929952729,1.02483814640698,0.065796642041639
0.214868929952729,1.02463183344527,0.082293082605776
0.214868929952729,1.02442122229684,0.098823908663533
0.214868929952729,1.02414184016118,0.115393418401612
0.214868929952729,1.02388394895903,0.132014506380121
0.214868929952729,1.02351860308932,0.148682874412357
0.214868929952729,1.02310597716588,0.165407118871726
0.214868929952729,1.02271484217596,0.182208730691739
0.214868929952729,1.02217327065144,0.199066218938885
0.214868929952729,1.02167468099396,0.216022565480188
0.214868929952729,1.02102135661518,0.233043384822028
0.214868929952729,1.02040241773002,0.25017165883143
0.214868929952729,1.01962444593687,0.267377300201477
0.214868929952729,1.01887226326394,0.284707588985897
0.214868929952729,1.01798253861652,0.30213243787777
0.214868929952729,1.01698106111484,0.319656145063801
0.214868929952729,1.01592800537273,0.337313096037609
0.214868929952729,1.01478898589657,0.355090396239087
0.214868929952729,1.01355110812626,0.372996642041639
0.214868929952729,1.01218428475487,0.39102323707186
0.214868929952729,1.01071000671592,0.409191672263264
0.214868929952729,1.00909818670248,0.427489053055742
0.214868929952729,1.00733163196776,0.445915379449295
0.214868929952729,1.00544472800537,0.464492142377434
0.214868929952729,1.00327844190732,0.483154869039624
0.214868929952729,1.00097461383479,0.501963734049698
0.214868929952729,0.998438683680322,0.520884351914036
0.214868929952729,0.995670651443922,0.539916722632639
0.214868929952729,0.992687709872397,0.559073740765614
0.214868929952729,0.989292142377435,0.578239355271995
0.214868929952729,0.98561719274681,0.597486635325722
0.214868929952729,0.981576897246474,0.616768300873069
0.214868929952729,0.977145466756212,0.636049966420416
0.214868929952729,0.972262726662189,0.655297246474144
0.214868929952729,0.966907186030893,0.674471457353929
0.214868929952729,0.961134721289456,0.693606984553391
0.214868929952729,0.954648757555406,0.712471725990598
0.214868929952729,0.947548153122901,0.731108663532572
0.214868929952729,0.939755540631296,0.749431833445265
0.214868929952729,0.931245130960376,0.767381061114842
0.214868929952729,0.921819207521827,0.784758629952989
0.214868929952729,0.911907588985896,0.801878307588986
0.214868929952729,0.901003089321692,0.818267293485561
0.214868929952729,0.889251846877099,0.833994358629953
0.214868929952729,0.876666756212223,0.84900362659503
0.214868929952729,0.863084486232371,0.863084486232371
0.195335390866117,1.02753740765615,0
0.195335390866117,1.02753740765615,0.016470651443922
0.195335390866117,1.02746863666891,0.032949899261249
0.195335390866117,1.02739986568167,0.049442041638684
0.195335390866117,1.02725802552048,0.065951376762928
0.195335390866117,1.0271161853593,0.08249079919409
0.195335390866117,1.0269356615178,0.099068905305574
0.195335390866117,1.02674654130289,0.115685695097381
0.195335390866117,1.02651873740766,0.132354063129617
0.195335390866117,1.0262436534587,0.149078307588986
0.195335390866117,1.02589120214909,0.165858428475487
0.195335390866117,1.0255559435863,0.182715916722633
0.195335390866117,1.02510033579584,0.199637877770316
0.195335390866117,1.02465762256548,0.216654398925453
0.195335390866117,1.02415473472129,0.233756883814641
0.195335390866117,1.0236518468771,0.250971121558093
0.195335390866117,1.02305010073875,0.268275621222297
0.195335390866117,1.02234519811954,0.285678979180658
0.195335390866117,1.02166178643385,0.303224177300201
0.195335390866117,1.02083223640027,0.320868233713902
0.195335390866117,1.02000698455339,0.338667024848892
0.195335390866117,1.01906138347885,0.356586165211551
0.195335390866117,1.01798253861652,0.37462565480188
0.195335390866117,1.01689509738079,0.392845668233714
0.195335390866117,1.01566581598388,0.411198925453324
0.195335390866117,1.01426030893217,0.429676830087307
0.195335390866117,1.01282041638684,0.448343854936199
0.195335390866117,1.0111914036266,0.46714842175957
0.195335390866117,1.00936467427804,0.486081934184016
0.195335390866117,1.00745198119543,0.505213163196776
0.195335390866117,1.00524271323036,0.524434654130289
0.195335390866117,1.0029044996642,0.543840967092008
0.195335390866117,1.00029120214909,0.563354734721289
0.195335390866117,0.997334049697784,0.582937273337811
0.195335390866117,0.994170584284755,0.602670248488919
0.195335390866117,0.990628878441907,0.622454801880457
0.195335390866117,0.986683143049026,0.642260846205507
0.195335390866117,0.982324781732706,0.662079785090665
0.195335390866117,0.977343183344527,0.681752585627938
0.195335390866117,0.971953257219611,0.701416789791807
0.195335390866117,0.966081934184016,0.72100362659503
0.195335390866117,0.959436937541974,0.740280993955675
0.195335390866117,0.951962390866353,0.759162928139691
0.195335390866117,0.943821625251847,0.777743989254533
0.195335390866117,0.934855607790463,0.795852249832102
0.195335390866117,0.92518038952317,0.813552182672935
0.195335390866117,0.914254398925453,0.830302216252519
0.195335390866117,0.902576225654802,0.846489187374077
0.195335390866117,0.890094291470786,0.86200993955675
0.195335390866117,0.876512021490933,0.876512021490933
0.179057441627274,1.0290159838818,0
0.179057441627274,1.0290116856951,0.016496440564137
0.179057441627274,1.02897730020148,0.032997179314977
0.179057441627274,1.02893861652116,0.049515110812626
0.179057441627274,1.02879677635997,0.066050235057085
0.179057441627274,1.02871940899933,0.082619744795165
0.179057441627274,1.02856897246474,0.099223640026864
0.179057441627274,1.02837555406313,0.115870517125588
0.179057441627274,1.02817783747482,0.132568972464741
0.179057441627274,1.02789845533915,0.149319006044325
0.179057441627274,1.027640564137,0.166142108797851
0.179057441627274,1.02736118200134,0.183038280725319
0.179057441627274,1.02700013431833,0.200007521826729
0.179057441627274,1.02661329751511,0.217067024848892
0.179057441627274,1.02617058428475,0.234216789791807
0.179057441627274,1.0257235728677,0.251478307588986
0.179057441627274,1.02524217595702,0.26885157824043
0.179057441627274,1.0246834116857,0.286332303559436
0.179057441627274,1.02401719274681,0.303924781732706
0.179057441627274,1.02339395567495,0.321671994627267
0.179057441627274,1.0226202820685,0.339535258562794
0.179057441627274,1.02181652115514,0.357548959032908
0.179057441627274,1.02093969106783,0.375713096037609
0.179057441627274,1.01998549361988,0.394040564137005
0.179057441627274,1.0189797179315,0.4125399597045
0.179057441627274,1.01782350570853,0.431185493619879
0.179057441627274,1.01650826057757,0.449977165883143
0.179057441627274,1.01511994627267,0.468962256548019
0.179057441627274,1.01364566823371,0.488145063801209
0.179057441627274,1.01196507723304,0.507478307588986
0.179057441627274,1.01009966420416,0.526966286098052
0.179057441627274,1.00803653458697,0.546621893888516
0.179057441627274,1.00577568838146,0.566440832773673
0.179057441627274,1.0032483546004,0.586397313633311
0.179057441627274,1.00042444593687,0.60646124916051
0.179057441627274,0.997265278710544,0.626624042981867
0.179057441627274,0.993775151108126,0.646872800537273
0.179057441627274,0.989859503022162,0.6671559435863
0.179057441627274,0.985440967092008,0.687400402955003
0.179057441627274,0.980519543317663,0.70759758226998
0.179057441627274,0.974884620550705,0.72757555406313
0.179057441627274,0.968678038952317,0.7474159838818
0.179057441627274,0.961908394895903,0.767097380792478
0.179057441627274,0.95417165883143,0.786271591672263
0.179057441627274,0.945394761584956,0.804822565480188
0.179057441627274,0.935990329079919,0.823055473472129
0.179057441627274,0.925421087978509,0.840445936870383
0.179057441627274,0.913652652787105,0.85687360644728
0.179057441627274,0.900977300201478,0.872549093351242
0.179057441627274,0.88745520483546,0.88745520483546
0.153477807109092,1.03065359301545,0
0.153477807109092,1.03065359301545,0.016522229684352
0.153477807109092,1.03064929482874,0.033048757555406
0.153477807109092,1.0305762256548,0.049592478173271
0.153477807109092,1.03049885829416,0.06616198791135
0.153477807109092,1.03038710543989,0.082752988582942
0.153477807109092,1.03026675621222,0.099386971121558
0.153477807109092,1.03013781061115,0.116068233713902
0.153477807109092,1.02999597044997,0.132805372733378
0.153477807109092,1.02978106111484,0.149594089993284
0.153477807109092,1.02954895903291,0.16645157824043
0.153477807109092,1.02933404969778,0.183390732034923
0.153477807109092,1.02906326393553,0.200411551376763
0.153477807109092,1.02876668905306,0.217522632639355
0.153477807109092,1.02844002686367,0.234732572196105
0.153477807109092,1.02804889187374,0.252045668233714
0.153477807109092,1.02764916051041,0.269483411685695
0.153477807109092,1.02724083277367,0.287045802552048
0.153477807109092,1.02678522498321,0.304745735392881
0.153477807109092,1.02627374076561,0.322578912021491
0.153477807109092,1.02570208193418,0.340558226997985
0.153477807109092,1.02509603760913,0.358696574882471
0.153477807109092,1.02441692411014,0.37699395567495
0.153477807109092,1.02368623237072,0.39546756212223
0.153477807109092,1.02283948959033,0.414100201477502
0.153477807109092,1.02198844862324,0.432947750167898
0.153477807109092,1.02100416386837,0.451967226326394
0.153477807109092,1.01994251175285,0.471193015446608
0.153477807109092,1.01878629952989,0.49062081934184
0.153477807109092,1.01753552719946,0.510267830758899
0.153477807109092,1.01611712558764,0.530108260577569
0.153477807109092,1.01455258562794,0.550155003357958
0.153477807109092,1.01271725990598,0.570352182672935
0.153477807109092,1.01075298858294,0.590781464069845
0.153477807109092,1.0086124916051,0.61142565480188
0.153477807109092,1.00604217595702,0.632138616521155
0.153477807109092,1.00322686366689,0.653027803895232
0.153477807109092,1.0001364674278,0.674084620550705
0.153477807109092,0.996547481531229,0.695150033579584
0.153477807109092,0.992429818670248,0.71619395567495
0.153477807109092,0.98776198791135,0.737186299529886
0.153477807109092,0.982286098052384,0.757912155809268
0.153477807109092,0.976165480188046,0.778466084620551
0.153477807109092,0.969331363331095,0.798766420416387
0.153477807109092,0.961422699798522,0.81847360644728
0.153477807109092,0.952417998656817,0.837501678979181
0.153477807109092,0.942295768972465,0.855764674278039
0.153477807109092,0.930729348556078,0.872892948287441
0.153477807109092,0.918127065144392,0.889157286769644
0.153477807109092,0.904454533243788,0.904454533243788
0.134293081220456,1.03150463398254,0
0.134293081220456,1.03147024848892,0.016535124244459
0.134293081220456,1.03147024848892,0.033078844862324
0.134293081220456,1.03139717931498,0.049635460040296
0.134293081220456,1.03134989926125,0.06621356615178
0.134293081220456,1.0312682337139,0.082826057756884
0.134293081220456,1.03114788448623,0.099472934855608
0.134293081220456,1.03101464069846,0.116167092008059
0.134293081220456,1.03087709872398,0.132917125587643
0.134293081220456,1.03072236400269,0.149727333781061
0.134293081220456,1.03052034922767,0.166606312961719
0.134293081220456,1.03030114170584,0.183562659503022
0.134293081220456,1.03009053055742,0.200609267965077
0.134293081220456,1.02978965748825,0.217737541974479
0.134293081220456,1.0295274680994,0.234981867024849
0.134293081220456,1.02922659503022,0.252337944929483
0.134293081220456,1.02888703828073,0.269805775688381
0.134293081220456,1.0285044996642,0.287402552048355
0.134293081220456,1.02810476830087,0.305136870382807
0.134293081220456,1.02768354600403,0.323021625251847
0.134293081220456,1.02719785090665,0.341052518468771
0.134293081220456,1.02670355943586,0.359259637340497
0.134293081220456,1.02610611148422,0.37761719274681
0.134293081220456,1.02552155809268,0.39617676292814
0.134293081220456,1.02484674278039,0.414912558764271
0.134293081220456,1.02416333109469,0.433871860308932
0.134293081220456,1.02334667562122,0.453003089321692
0.134293081220456,1.02253002014775,0.472387911349899
0.134293081220456,1.02153713901948,0.491944660846206
0.134293081220456,1.02055285426461,0.511785090664876
0.134293081220456,1.01940094022834,0.53182323707186
0.134293081220456,1.01809858965749,0.552076292813969
0.134293081220456,1.01671887172599,0.572604432505037
0.134293081220456,1.01514143720618,0.593347481531229
0.134293081220456,1.01332330423103,0.614283948959033
0.134293081220456,1.0113719274681,0.635486903962391
0.134293081220456,1.00908099395567,0.656840295500336
0.134293081220456,1.00647199462727,0.678352719946273
0.134293081220456,1.00340738750839,0.699933915379449
0.134293081220456,1.00006339825386,0.721699932840833
0.134293081220456,0.996091873740765,0.743401477501679
0.134293081220456,0.991346675621222,0.764901007387508
0.134293081220456,0.986111484217596,0.786396239086635
0.134293081220456,0.979883411685695,0.807461652115514
0.134293081220456,0.972636668905306,0.828015580926797
0.134293081220456,0.96423801208865,0.847894694425789
0.134293081220456,0.954575688381464,0.86692276695769
0.134293081220456,0.943525050369375,0.884893485560779
0.134293081220456,0.931034519811954,0.90165641370047
0.134293081220456,0.917069711215581,0.917069711215581
0.119371627751516,1.03193445265279,0
0.119371627751516,1.0319645399597,0.016543720617864
0.119371627751516,1.03192585627938,0.033091739422431
0.119371627751516,1.03185278710544,0.049656950973808
0.119371627751516,1.03180980523842,0.066243653458697
0.119371627751516,1.03172384150437,0.082864741437206
0.119371627751516,1.03163787777032,0.099520214909335
0.119371627751516,1.03153901947616,0.116227266621894
0.119371627751516,1.03139717931498,0.132985896574882
0.119371627751516,1.03124244459369,0.149804701141706
0.119371627751516,1.03107051712559,0.166696574882471
0.119371627751516,1.03085130960376,0.183661517797179
0.119371627751516,1.03063640026864,0.200716722632639
0.119371627751516,1.0304,0.217866487575554
0.119371627751516,1.03013351242445,0.235119408999328
0.119371627751516,1.02986272666219,0.252492679650772
0.119371627751516,1.02955325721961,0.269982001343183
0.119371627751516,1.02920080591001,0.287595970449966
0.119371627751516,1.02882686366689,0.305351779717931
0.119371627751516,1.02846581598388,0.323266621893888
0.119371627751516,1.02800591000672,0.341323304231028
0.119371627751516,1.02757179314977,0.359564808596373
0.119371627751516,1.02706030893217,0.377969644056414
0.119371627751516,1.02653163196776,0.396567897918066
0.119371627751516,1.02596856950974,0.415368166554735
0.119371627751516,1.02534103425118,0.43437044996642
0.119371627751516,1.02466621893889,0.45358764271323
0.119371627751516,1.02390114170584,0.473019744795165
0.119371627751516,1.02310167897918,0.492701141705843
0.119371627751516,1.02219476158496,0.51260604432505
0.119371627751516,1.0212319677636,0.532777434519812
0.119371627751516,1.02017461383479,0.55320241773002
0.119371627751516,1.01903559435863,0.573911081262592
0.119371627751516,1.01766017461383,0.594817461383479
0.119371627751516,1.01618159838818,0.616016118200134
0.119371627751516,1.01450960376091,0.637459771658831
0.119371627751516,1.01265278710544,0.65916561450638
0.119371627751516,1.0104993955675,0.681064875755541
0.119371627751516,1.00789899261249,0.703067293485561
0.119371627751516,1.00508797850907,0.72532760241773
0.119371627751516,1.00158495634654,0.74750194761585
0.119371627751516,0.9977079919409,0.769809536601746
0.119371627751516,0.992855339153794,0.791773270651444
0.119371627751516,0.987426729348556,0.813676830087307
0.119371627751516,0.980824714573539,0.834987239758227
0.119371627751516,0.973006312961719,0.855605641370047
0.119371627751516,0.963851175285426,0.875342914707858
0.119371627751516,0.953140094022834,0.893911081262592
0.119371627751516,0.940812894560107,0.911125319006044
0.119371627751516,0.926805104096709,0.926805104096709
0.107434464976364,1.03226111484218,0
0.107434464976364,1.03222672934856,0.016548018804567
0.107434464976364,1.03222243116185,0.033100335795836
0.107434464976364,1.03217944929483,0.049669845533915
0.107434464976364,1.0321364674278,0.06626514439221
0.107434464976364,1.03202041638684,0.082886232370719
0.107434464976364,1.0319645399597,0.099550302216253
0.107434464976364,1.03183129617193,0.116257353928811
0.107434464976364,1.03171954331766,0.133024580255205
0.107434464976364,1.03153472128946,0.149847683008731
0.107434464976364,1.03136279382136,0.166743854936199
0.107434464976364,1.03117367360645,0.183717394224312
0.107434464976364,1.03099314976494,0.200785493619879
0.107434464976364,1.0307524513096,0.217943854936199
0.107434464976364,1.03051605104097,0.235209670920081
0.107434464976364,1.03021517797179,0.252578643384822
0.107434464976364,1.02993579583613,0.270080859637341
0.107434464976364,1.02960913364674,0.287707723304231
0.107434464976364,1.02926957689725,0.305480725319006
0.107434464976364,1.02889993284083,0.323404163868368
0.107434464976364,1.0285044996642,0.341486635325722
0.107434464976364,1.02809617192747,0.359745332437878
0.107434464976364,1.02761477501679,0.37817165883143
0.107434464976364,1.0271118871726,0.396791403626595
0.107434464976364,1.02657891202149,0.415617461383479
0.107434464976364,1.02600725319006,0.434649832102082
0.107434464976364,1.0253840161182,0.453905708529214
0.107434464976364,1.02470490261921,0.473393687038281
0.107434464976364,1.02398710543989,0.493126662189389
0.107434464976364,1.02322202820685,0.513121826729349
0.107434464976364,1.02234089993284,0.533353391537945
0.107434464976364,1.0214124916051,0.55387723304231
0.107434464976364,1.02043250503694,0.574697649429147
0.107434464976364,1.01924620550705,0.595745869711216
0.107434464976364,1.01800832773674,0.617120752182673
0.107434464976364,1.0165641370047,0.638749227669577
0.107434464976364,1.01487924781733,0.660614103425117
0.107434464976364,1.01302672934856,0.682771255876427
0.107434464976364,1.01096359973136,0.705203492276696
0.107434464976364,1.00846635325722,0.727764674278039
0.107434464976364,1.00547481531229,0.750407521826729
0.107434464976364,1.00211793149765,0.773213700470114
0.107434464976364,0.997828341168569,0.795740496977837
0.107434464976364,0.992992881128274,0.818262995298858
0.107434464976364,0.98696682337139,0.840218132975151
0.107434464976364,0.979702887844191,0.861494157152451
0.107434464976364,0.971037743451981,0.881871860308932
0.107434464976364,0.960700604432505,0.90099879113499
0.107434464976364,0.948562525184688,0.918629952988583
0.107434464976364,0.934550436534587,0.934550436534587
0.097667695433059,1.03248891873741,0
0.097667695433059,1.03245453324379,0.016552316991269
0.097667695433059,1.03245023505709,0.033108932169241
0.097667695433059,1.03241155137676,0.049682740094023
0.097667695433059,1.03233418401612,0.066278038952317
0.097667695433059,1.03224822028207,0.082903425117529
0.097667695433059,1.03215795836132,0.099571793149765
0.097667695433059,1.03205910006716,0.116283143049026
0.097667695433059,1.03191725990598,0.13305036937542
0.097667695433059,1.03176252518469,0.149877770315648
0.097667695433059,1.03162068502351,0.166782538616521
0.097667695433059,1.0314315648086,0.183764674278039
0.097667695433059,1.03121665547347,0.200828475486904
0.097667695433059,1.03101034251175,0.217995433176629
0.097667695433059,1.0307395567495,0.23526124916051
0.097667695433059,1.03046877098724,0.252638817998657
0.097667695433059,1.03018938885158,0.270145332437878
0.097667695433059,1.02986272666219,0.287780792478173
0.097667695433059,1.02955325721961,0.305566689053056
0.097667695433059,1.0291836131632,0.32349442578912
0.097667695433059,1.02881396910678,0.341589791806582
0.097667695433059,1.02840564137005,0.359857085292142
0.097667695433059,1.0279844190732,0.37830920080591
0.097667695433059,1.02748153122901,0.396933243787777
0.097667695433059,1.02697434519812,0.415776494291471
0.097667695433059,1.02639838817999,0.434817461383479
0.097667695433059,1.02583532572196,0.454107723304231
0.097667695433059,1.02518200134318,0.473612894560107
0.097667695433059,1.02448999328408,0.493367360644728
0.097667695433059,1.02378079247817,0.51340120886501
0.097667695433059,1.02300711887173,0.533701544660846
0.097667695433059,1.02222055070517,0.554315648085964
0.097667695433059,1.02126205507052,0.575166151779718
0.097667695433059,1.02023478844862,0.596326124916051
0.097667695433059,1.01910006715917,0.617782672934856
0.097667695433059,1.01781490933512,0.639535795836132
0.097667695433059,1.01636642041639,0.661581195433177
0.097667695433059,1.01479328408328,0.683961853593015
0.097667695433059,1.01287199462727,0.706535930154466
0.097667695433059,1.01080456682337,0.729453861652115
0.097667695433059,1.00820846205507,0.752444862323707
0.097667695433059,1.00528569509738,0.775659368703828
0.097667695433059,1.00162364002686,0.798766420416387
0.097667695433059,0.997144929482874,0.821684351914036
0.097667695433059,0.991634654130289,0.84419395567495
0.097667695433059,0.98492518468771,0.866084620550705
0.097667695433059,0.976715648085964,0.887029684351914
0.097667695433059,0.966773942243116,0.906698186702485
0.097667695433059,0.954876561450638,0.924746272666219
0.097667695433059,0.940860174613835,0.940860174613835
0.089528720813637,1.03262216252518,0
0.089528720813637,1.03261786433848,0.016552316991269
0.089528720813637,1.03258347884486,0.033113230355944
0.089528720813637,1.03254049697784,0.049687038280725
0.089528720813637,1.03246312961719,0.066286635325722
0.089528720813637,1.03241155137676,0.082916319677636
0.089528720813637,1.03232128945601,0.099584687709872
0.089528720813637,1.03218804566823,0.116300335795836
0.089528720813637,1.03208059100067,0.133071860308932
0.089528720813637,1.0319559435863,0.149907857622565
0.089528720813637,1.0317840161182,0.166812625923439
0.089528720813637,1.03162498321021,0.183799059771659
0.089528720813637,1.03137998656817,0.200862860980524
0.089528720813637,1.03116937541974,0.218029818670248
0.089528720813637,1.03090288784419,0.23529563465413
0.089528720813637,1.03062780389523,0.252677501678979
0.089528720813637,1.03034842175957,0.270188314304903
0.089528720813637,1.03002175957018,0.287823774345198
0.089528720813637,1.0297079919409,0.305613969106783
0.089528720813637,1.02937273337811,0.323550302216252
0.089528720813637,1.02903317662861,0.341662860980524
0.089528720813637,1.02862484889187,0.359930154466085
0.089528720813637,1.02819932840833,0.378386568166555
0.089528720813637,1.02772222968435,0.397027803895232
0.089528720813637,1.02721504365346,0.415875352585628
0.089528720813637,1.02669926124916,0.434946406984553
0.089528720813637,1.0260717259906,0.454210879785091
0.089528720813637,1.02547857622565,0.473750436534587
0.089528720813637,1.02484674278039,0.493539288112827
0.089528720813637,1.02415903290799,0.513590329079919
0.089528720813637,1.02344553391538,0.533929348556078
0.089528720813637,1.02271054398925,0.554577837474815
0.089528720813637,1.02183371390195,0.575484217595702
0.089528720813637,1.02094398925453,0.596738750839489
0.089528720813637,1.01988663532572,0.618259771658831
0.089528720813637,1.01870033579584,0.640094560107455
0.089528720813637,1.01738079247817,0.662243116185359
0.089528720813637,1.01585493619879,0.684675352585628
0.089528720813637,1.01421732706514,0.707472934855608
0.089528720813637,1.01239919408999,0.730605775688381
0.089528720813637,1.01012545332438,0.753876158495635
0.089528720813637,1.00759811954332,0.777443116185359
0.089528720813637,1.00434009402283,0.800932706514439
0.089528720813637,1.0003083948959,0.824289053055742
0.089528720813637,0.995258025520484,0.847275755540631
0.089528720813637,0.989012760241773,0.869677904633982
0.089528720813637,0.981254533243788,0.891151645399597
0.089528720813637,0.971725453324379,0.911340228341169
0.089528720813637,0.96010315648086,0.929809536601746
0.089528720813637,0.946121155137676,0.946121155137676
0.082641896135665,1.03275110812626,0
0.082641896135665,1.03275110812626,0.016556615177972
0.082641896135665,1.03271242444594,0.033117528542646
0.082641896135665,1.03267374076561,0.04969563465413
0.082641896135665,1.03259207521827,0.066295231699127
0.082641896135665,1.03251040967092,0.082924916051041
0.082641896135665,1.03242014775017,0.09959758226998
0.082641896135665,1.03232128945601,0.116313230355944
0.082641896135665,1.03220953660175,0.133089053055742
0.082641896135665,1.03208488918737,0.149925050369375
0.082641896135665,1.03194734721289,0.166838415043653
0.082641896135665,1.03175392881128,0.183820550705171
0.082641896135665,1.03153901947616,0.200892948287441
0.082641896135665,1.03129832102082,0.218059905977166
0.082641896135665,1.03102753525856,0.235325721961048
0.082641896135665,1.03075674949631,0.252711887172599
0.082641896135665,1.03044298186702,0.270214103425118
0.082641896135665,1.03014640698455,0.287858159838818
0.082641896135665,1.02983263935527,0.305648354600403
0.082641896135665,1.02949738079248,0.323593284083277
0.082641896135665,1.02915782404298,0.341701544660846
0.082641896135665,1.02877958361316,0.359986030893217
0.082641896135665,1.02838415043653,0.378455339153794
0.082641896135665,1.02793713901948,0.397109469442579
0.082641896135665,1.02742995298858,0.415961316319678
0.082641896135665,1.02684969778375,0.435010879785091
0.082641896135665,1.02628233713902,0.454305439892545
0.082641896135665,1.02562901276024,0.473819207521827
0.082641896135665,1.02499288112827,0.49361235728677
0.082641896135665,1.02436534586971,0.513693485560779
0.082641896135665,1.02373351242445,0.534079785090665
0.082641896135665,1.02299852249832,0.554736870382807
0.082641896135665,1.02223344526528,0.575712021490933
0.082641896135665,1.02139529885829,0.597000940228341
0.082641896135665,1.0203637340497,0.618547750167898
0.082641896135665,1.01922901276024,0.640425520483546
0.082641896135665,1.01801262592344,0.662651443922095
0.082641896135665,1.01664150436535,0.685208327736736
0.082641896135665,1.01515862995299,0.708130557421088
0.082641896135665,1.01351672263264,0.731409536601746
0.082641896135665,1.01159973136333,0.754976494291471
0.082641896135665,1.00920993955675,0.778685292142377
0.082641896135665,1.00641611820013,0.802591806581598
0.082641896135665,1.00276265950302,0.826313498992612
0.082641896135665,0.998103425117528,0.849699932840833
0.082641896135665,0.992262189388852,0.872536198791135
0.082641896135665,0.984946675621222,0.894504231027535
0.082641896135665,0.975843116185359,0.9152
0.082641896135665,0.964508797850907,0.934077635997314
0.082641896135665,0.950621356615178,0.950621356615178
0.076738903554546,1.03288435191404,0
0.076738903554546,1.03284996642042,0.016556615177972
0.076738903554546,1.03281128274009,0.033121826729349
0.076738903554546,1.03273821356615,0.049699932840833
0.076738903554546,1.03269093351242,0.066299529885829
0.076738903554546,1.03260926796508,0.082933512424446
0.076738903554546,1.03251900604433,0.099606178643385
0.076738903554546,1.03241584956347,0.116326124916051
0.076738903554546,1.0323083948959,0.13310194761585
0.076738903554546,1.03218374748153,0.149942243116185
0.076738903554546,1.03204190732035,0.166851309603761
0.076738903554546,1.03188287441236,0.183846339825386
0.076738903554546,1.03163787777032,0.200910141034251
0.076738903554546,1.03139717931498,0.218077098723976
0.076738903554546,1.03115648085964,0.235355809267965
0.076738903554546,1.03082122229684,0.252724781732707
0.076738903554546,1.03050745466756,0.270231296171927
0.076738903554546,1.03021087978509,0.28787965077233
0.076738903554546,1.02989711215581,0.305669845533915
0.076738903554546,1.02959194089993,0.323619073203492
0.076738903554546,1.02928247145735,0.341744526527871
0.076738903554546,1.02893431833445,0.360037609133647
0.076738903554546,1.02853888515782,0.378511215580927
0.076738903554546,1.02812196104768,0.397182538616521
0.076738903554546,1.02758038952317,0.416021490933512
0.076738903554546,1.02700013431833,0.435071054398925
0.076738903554546,1.02637259905977,0.454344123572868
0.076738903554546,1.02574506380121,0.473870785762257
0.076738903554546,1.02510893216924,0.493668233713902
0.076738903554546,1.02448139691068,0.513753660174614
0.076738903554546,1.02387965077233,0.53415715245131
0.076738903554546,1.02323062458026,0.554861517797179
0.076738903554546,1.02254721289456,0.575888247145735
0.076738903554546,1.02170906648758,0.597185762256548
0.076738903554546,1.02078065815984,0.618805641370047
0.076738903554546,1.0196760241773,0.640704902619208
0.076738903554546,1.01839946272666,0.662905036937542
0.076738903554546,1.01713149764943,0.685539288112827
0.076738903554546,1.01575177971793,0.708543183344526
0.076738903554546,1.01426030893217,0.731946809939557
0.076738903554546,1.01262269979852,0.755741571524513
0.076738903554546,1.01061114842176,0.779768435191404
0.076738903554546,1.00803223640027,0.803876964405641
0.076738903554546,1.00468394895903,0.827899529885829
0.076738903554546,1.00035137676293,0.851612625923439
0.076738903554546,0.994845399597045,0.874809939556749
0.076738903554546,0.987955406312962,0.897237877770316
0.076738903554546,0.97928596373405,0.918427938213566
0.076738903554546,0.968304096709201,0.937748287441236
0.076738903554546,0.954494022834117,0.954494022834117
0.07162297665091,1.03298321020819,0
0.07162297665091,1.03294882471457,0.016556615177972
0.07162297665091,1.03291014103425,0.033121826729349
0.07162297665091,1.03283707186031,0.049704231027535
0.07162297665091,1.03275970449966,0.066303828072532
0.07162297665091,1.03267374076561,0.082937810611149
0.07162297665091,1.03258347884486,0.099610476830087
0.07162297665091,1.03245023505709,0.116330423102754
0.07162297665091,1.03237286769644,0.133110543989255
0.07162297665091,1.03224822028207,0.14995083948959
0.07162297665091,1.03214076561451,0.166868502350571
0.07162297665091,1.03198173270651,0.183863532572196
0.07162297665091,1.03176682337139,0.200935930154466
0.07162297665091,1.03152612491605,0.218107186030893
0.07162297665091,1.03122095366017,0.235368703828073
0.07162297665091,1.03088139691068,0.252741974479516
0.07162297665091,1.0305676292814,0.270248488918737
0.07162297665091,1.03024096709201,0.287888247145735
0.07162297665091,1.02992719946273,0.30567844190732
0.07162297665091,1.02965211551377,0.323640564137005
0.07162297665091,1.02937273337811,0.341774613834788
0.07162297665091,1.02905896574882,0.360084889187374
0.07162297665091,1.02869361987911,0.378567092008059
0.07162297665091,1.02827669576897,0.397242713230356
0.07162297665091,1.02773512424446,0.416081665547347
0.07162297665091,1.027120483546,0.435122632639355
0.07162297665091,1.02646286098052,0.45438280725319
0.07162297665091,1.02577515110813,0.473887978509066
0.07162297665091,1.02513901947616,0.493681128274009
0.07162297665091,1.02454157152451,0.513783747481531
0.07162297665091,1.0239957018133,0.534217327065144
0.07162297665091,1.02340255204835,0.554956077904634
0.07162297665091,1.02277501678979,0.57601719274681
0.07162297665091,1.02201853593015,0.597366286098052
0.07162297665091,1.02103425117529,0.618956077904634
0.07162297665091,1.01995110812626,0.640876830087307
0.07162297665091,1.01870033579584,0.663102753525856
0.07162297665091,1.0174323707186,0.685741302887844
0.07162297665091,1.01612572196105,0.708805372733378
0.07162297665091,1.01479328408328,0.73233364674278
0.07162297665091,1.01330611148422,0.756248757555406
0.07162297665091,1.01162122229684,0.780546406984553
0.07162297665091,1.00933888515782,0.804921423774345
0.07162297665091,1.00623129617193,0.829171793149765
0.07162297665091,1.00214801880457,0.853142780389523
0.07162297665091,0.996938616521155,0.876653861652116
0.07162297665091,0.99040967092008,0.899464338482203
0.07162297665091,0.982178643384822,0.921144392209536
0.07162297665091,0.971575016789792,0.94092034922767
0.07162297665091,0.957902484889187,0.957902484889187
0.059685813875758,1.03321101410343,0
0.059685813875758,1.03321101410343,0.016560913364674
0.059685813875758,1.03310785762257,0.033130423102754
0.059685813875758,1.03296601746138,0.049708529214238
0.059685813875758,1.03285426460712,0.066312424445937
0.059685813875758,1.03273821356615,0.082942108797851
0.059685813875758,1.03261356615178,0.09961477501679
0.059685813875758,1.03254909335124,0.116339019476158
0.059685813875758,1.0324674278039,0.133123438549362
0.059685813875758,1.03244163868368,0.149976628609805
0.059685813875758,1.03236427132304,0.166902887844191
0.059685813875758,1.03226971121558,0.183915110812626
0.059685813875758,1.03208488918737,0.201000402955003
0.059685813875758,1.03181410342512,0.218167360644728
0.059685813875758,1.0314444593687,0.235420282068502
0.059685813875758,1.03101034251175,0.252772061786434
0.059685813875758,1.0305676292814,0.270248488918737
0.059685813875758,1.03021087978509,0.28787965077233
0.059685813875758,1.02989711215581,0.305669845533915
0.059685813875758,1.02965211551377,0.323640564137005
0.059685813875758,1.02949738079248,0.341817595701813
0.059685813875758,1.02933404969778,0.360179449294829
0.059685813875758,1.02909335124244,0.378717528542646
0.059685813875758,1.02873230355944,0.397418938885158
0.059685813875758,1.02816064472801,0.416253593015447
0.059685813875758,1.02742565480188,0.43525157824043
0.059685813875758,1.02655312290128,0.454425789120215
0.059685813875758,1.02568918737408,0.473844996642042
0.059685813875758,1.02499288112827,0.49361235728677
0.059685813875758,1.02445560779046,0.513736467427804
0.059685813875758,1.02408166554735,0.534264607118872
0.059685813875758,1.02374640698455,0.555140899932841
0.059685813875758,1.02334667562122,0.576339556749496
0.059685813875758,1.02269764942915,0.597761719274681
0.059685813875758,1.02173485560779,0.61938159838818
0.059685813875758,1.02050557421088,0.641224983210208
0.059685813875758,1.01905708529214,0.66333485560779
0.059685813875758,1.01767736736064,0.685904633982539
0.059685813875758,1.01642229684352,0.709011685695097
0.059685813875758,1.01543371390195,0.732793552719946
0.059685813875758,1.01454398925453,0.757172867696441
0.059685813875758,1.01351672263264,0.782012088650101
0.059685813875758,1.01200805910007,0.807049026192075
0.059685813875758,1.0094678307589,0.831840967092008
0.059685813875758,1.00577139019476,0.856224580255205
0.059685813875758,1.00100470114171,0.88022565480188
0.059685813875758,0.995335392881128,0.903938750839489
0.059685813875758,0.988492679650772,0.927067293485561
0.059685813875758,0.979328945601075,0.948424983210208
0.059685813875758,0.966202283411686,0.966202283411686
0.051159269036364,1.03344311618536,0
0.051159269036364,1.03343881799866,0.016565211551377
0.051159269036364,1.03327118871726,0.033134721289456
0.051159269036364,1.03309926124916,0.049717125587643
0.051159269036364,1.03285426460712,0.066312424445937
0.051159269036364,1.03267374076561,0.082937810611149
0.051159269036364,1.03251900604433,0.099606178643385
0.051159269036364,1.03245023505709,0.116330423102754
0.051159269036364,1.03250181329752,0.133127736736064
0.051159269036364,1.03257058428475,0.149998119543318
0.051159269036364,1.03262646071189,0.166945869711216
0.051159269036364,1.03259207521827,0.183970987239758
0.051159269036364,1.03244163868368,0.201069173942243
0.051159269036364,1.0321321692411,0.218236131631968
0.051159269036364,1.03166796507723,0.235471860308932
0.051159269036364,1.03107481531229,0.252789254533244
0.051159269036364,1.03050745466756,0.270231296171927
0.051159269036364,1.02999167226326,0.287815177971793
0.051159269036364,1.02964781732707,0.305592478173271
0.051159269036364,1.02949738079248,0.323593284083277
0.051159269036364,1.0295317662861,0.341826192075218
0.051159269036364,1.02958334452653,0.360265413028878
0.051159269036364,1.02958764271323,0.37889805238415
0.051159269036364,1.02928247145735,0.397629550033579
0.051159269036364,1.02870651443922,0.416477098723976
0.051159269036364,1.02769644056414,0.435367629281397
0.051159269036364,1.02655312290128,0.454425789120215
0.051159269036364,1.02541840161182,0.47372034922767
0.051159269036364,1.02458025520484,0.493410342511753
0.051159269036364,1.02410315648086,0.513560241773002
0.051159269036364,1.02396561450638,0.534204432505037
0.051159269036364,1.02397850906649,0.555265547347213
0.051159269036364,1.02389254533244,0.576644728005373
0.051159269036364,1.02343693754197,0.598195836131632
0.051159269036364,1.02240967092008,0.619789926124916
0.051159269036364,1.02089670920081,0.64146997985225
0.051159269036364,1.01911296171927,0.66336924110141
0.051159269036364,1.01745815983882,0.685758495634654
0.051159269036364,1.01615580926797,0.70882686366689
0.051159269036364,1.0153520483546,0.732733378106111
0.051159269036364,1.01498670248489,0.757503828072532
0.051159269036364,1.01468582941572,0.78291040967092
0.051159269036364,1.01385198119543,0.808519006044325
0.051159269036364,1.01164701141706,0.833633310946944
0.051159269036364,1.00786890530557,0.858008327736736
0.051159269036364,1.00297327065144,0.881957824042982
0.051159269036364,0.997763868368032,0.906143720617864
0.051159269036364,0.992322364002686,0.930656279382136
0.051159269036364,0.985028341168569,0.953943854936199
0.051159269036364,0.97276561450638,0.97276561450638
0.044764360406819,1.03370530557421,0
0.044764360406819,1.03367092008059,0.016569509738079
0.044764360406819,1.03346890530557,0.033143317662861
0.044764360406819,1.03319811954332,0.049721423774345
0.044764360406819,1.03285426460712,0.066312424445937
0.044764360406819,1.03254479516454,0.082929214237744
0.044764360406819,1.03235567494963,0.099588985896575
0.044764360406819,1.03232128945601,0.116313230355944
0.044764360406819,1.03243734049698,0.133119140362659
0.044764360406819,1.03263505708529,0.150006715916723
0.044764360406819,1.0328198791135,0.166980255204835
0.044764360406819,1.03291443922095,0.184026863666891
0.044764360406819,1.0328284754869,0.201142243116185
0.044764360406819,1.03248462055071,0.21830920080591
0.044764360406819,1.03192585627938,0.235532034922767
0.044764360406819,1.03119946272666,0.252819341840161
0.044764360406819,1.03034842175957,0.270188314304903
0.044764360406819,1.02967360644728,0.287729214237743
0.044764360406819,1.02923948959033,0.305472128945601
0.044764360406819,1.02921370047011,0.323503022162525
0.044764360406819,1.02943720617864,0.341796104768301
0.044764360406819,1.02979825386165,0.360342780389523
0.044764360406819,1.03007763599731,0.379078576225655
0.044764360406819,1.02998737407656,0.397904633982539
0.044764360406819,1.02934264607119,0.416734989926125
0.044764360406819,1.02811766286098,0.435548153122901
0.044764360406819,1.02655312290128,0.454425789120215
0.044764360406819,1.0250315648086,0.473544123572868
0.044764360406819,1.02410745466756,0.493182538616521
0.044764360406819,1.02407306917394,0.513547347212895
0.044764360406819,1.02411175285426,0.534277501678979
0.044764360406819,1.02415043653459,0.555360107454667
0.044764360406819,1.02446420416387,0.576967092008059
0.044764360406819,1.02428368032236,0.598690127602418
0.044764360406819,1.02316615177972,0.620249832102082
0.044764360406819,1.02128354600403,0.641714976494291
0.044764360406819,1.01900120886501,0.663296171927468
0.044764360406819,1.01704983210208,0.685483411685695
0.044764360406819,1.01572599059772,0.708525990597716
0.044764360406819,1.01508556077905,0.732544257891202
0.044764360406819,1.01504257891202,0.757546809939557
0.044764360406819,1.01551537944929,0.78355083948959
0.044764360406819,1.01539073203492,0.809748287441236
0.044764360406819,1.01341786433848,0.835094694425789
0.044764360406819,1.00926581598388,0.859198925453324
0.044764360406819,1.00381141705843,0.882692813969107
0.044764360406819,0.998614909335124,0.906913096037609
0.044764360406819,0.994449966420416,0.932650638012089
0.044764360406819,0.989455473472129,0.958233445265279
0.044764360406819,0.978447817327065,0.978447817327065
0.039790542583839,1.03399758226998,0
0.039790542583839,1.03389872397582,0.016573807924782
0.039790542583839,1.03373109469443,0.033147615849564
0.039790542583839,1.03332706514439,0.049725721961048
0.039790542583839,1.03285426460712,0.066312424445937
0.039790542583839,1.03251040967092,0.082924916051041
0.039790542583839,1.03232128945601,0.099584687709872
0.039790542583839,1.03215795836132,0.116296037609134
0.039790542583839,1.0323083948959,0.13310194761585
0.039790542583839,1.03266944257891,0.150011014103425
0.039790542583839,1.03304768300873,0.167014640698455
0.039790542583839,1.03327118871726,0.184091336467428
0.039790542583839,1.03321531229013,0.20121961047683
0.039790542583839,1.03293593015447,0.218403760913365
0.039790542583839,1.03227400940228,0.235609402283412
0.039790542583839,1.03132840832774,0.252849429147078
0.039790542583839,1.0302194761585,0.270153928811283
0.039790542583839,1.02926527871054,0.287613163196776
0.039790542583839,1.02886124916051,0.305360376091336
0.039790542583839,1.02905896574882,0.323455742108798
0.039790542583839,1.02946729348556,0.341808999328408
0.039790542583839,1.02998737407656,0.36040725319006
0.039790542583839,1.0305719274681,0.379259100067159
0.039790542583839,1.03072236400269,0.398188314304903
0.039790542583839,1.03007333781061,0.417031564808596
0.039790542583839,1.02857327065144,0.435737273337811
0.039790542583839,1.02652303559436,0.454412894560107
0.039790542583839,1.02461464069846,0.473350705171256
0.039790542583839,1.02395701813298,0.493113767629281
0.039790542583839,1.02398280725319,0.51350436534587
0.039790542583839,1.02428797850907,0.534367763599731
0.039790542583839,1.02438253861652,0.55548475486904
0.039790542583839,1.02506165211551,0.577302350570853
0.039790542583839,1.02519059771659,0.599218804566823
0.039790542583839,1.02406447280054,0.620791403626595
0.039790542583839,1.02167468099396,0.641959973136333
0.039790542583839,1.01891954331766,0.663244593687038
0.039790542583839,1.01667159167226,0.685225520483546
0.039790542583839,1.0156959032908,0.708504499664204
0.039790542583839,1.01497810611148,0.732466890530557
0.039790542583839,1.01506836803224,0.757564002686367
0.039790542583839,1.01608703828073,0.783993552719946
0.039790542583839,1.01677474815312,0.810852921423774
0.039790542583839,1.01503828072532,0.836427132303559
0.039790542583839,1.0103403626595,0.860114439220954
0.039790542583839,1.00403492276696,0.882890530557421
0.039790542583839,0.998516051040967,0.906827132303559
0.039790542583839,0.995429952988583,0.93357044996642
0.039790542583839,0.993014372061786,0.961680591000672
0.039790542583839,0.983872128945601,0.983872128945601
0.035811488325455,1.03422968435191,0
0.035811488325455,1.03419529885829,0.016578106111484
0.035811488325455,1.03392451309604,0.033156212222969
0.035811488325455,1.03349039623909,0.049734318334453
0.035811488325455,1.03285426460712,0.066312424445937
0.035811488325455,1.03263935527199,0.082937810611149
0.035811488325455,1.0326479516454,0.099619073203492
0.035811488325455,1.0321235728677,0.116291739422431
0.035811488325455,1.03217515110813,0.13308475486904
0.035811488325455,1.03270382807253,0.150015312290128
0.035811488325455,1.03320671591672,0.16704042981867
0.035811488325455,1.03359355271995,0.18414721289456
0.035811488325455,1.03363223640027,0.201301276024177
0.035811488325455,1.03335285426461,0.218494022834117
0.035811488325455,1.03266084620551,0.235699664204164
0.035811488325455,1.03148744123573,0.252892411014103
0.035811488325455,1.0300604432505,0.27011524513096
0.035811488325455,1.02904177300201,0.287552988582942
0.035811488325455,1.02914492948287,0.305446339825386
0.035811488325455,1.02889993284083,0.323404163868368
0.035811488325455,1.02956185359302,0.341839086635326
0.035811488325455,1.0302323707186,0.36049321692411
0.035811488325455,1.03106192075218,0.379439623908663
0.035811488325455,1.03145735392881,0.398471994627267
0.035811488325455,1.03089429147079,0.417362525184688
0.035811488325455,1.02905466756212,0.43594358629953
0.035811488325455,1.02646286098052,0.45438280725319
0.035811488325455,1.02413754197448,0.473131497649429
0.035811488325455,1.02445990597717,0.493354466084621
0.035811488325455,1.02415903290799,0.513590329079919
0.035811488325455,1.02445990597717,0.534462323707186
0.035811488325455,1.02472639355272,0.555673875083949
0.035811488325455,1.02566339825386,0.577641907320349
0.035811488325455,1.02623935527199,0.599833445265279
0.035811488325455,1.02493270651444,0.621320080591001
0.035811488325455,1.0220916051041,0.642222162525185
0.035811488325455,1.01875621222297,0.663137139019476
0.035811488325455,1.016559838818,0.685152451309604
0.035811488325455,1.01558844862324,0.708431430490262
0.035811488325455,1.01497810611148,0.732466890530557
0.035811488325455,1.01490933512424,0.7574479516454
0.035811488325455,1.01665869711216,0.7844319677636
0.035811488325455,1.01808139691068,0.811893082605776
0.035811488325455,1.01658132975151,0.837699395567495
0.035811488325455,1.01123868368032,0.860879516453996
0.035811488325455,1.00395755540631,0.882821759570181


==> anc/left_phase_boundary_inhhom_3d_ntc6_60x60.csv <==
"T/sigma0","mu_45/sigma0","mu/sigma0"
0.195380358245,0,1.02630279541
0.195380358245,0.01,1.02630279541
0.195380358245,0.02,1.02630279541
0.195380358245,0.03,1.02629656982
0.195380358245,0.04,1.02628411865
0.195380358245,0.05,1.02625921631
0.195380358245,0.06,1.02622808838
0.195380358245,0.07,0.980003112793
0.195380358245,0.08,0.980003112793
0.195380358245,0.09,0.980003112793
0.195380358245,0.1,0.980003112793
0.195380358245,0.11,0.980003112793
0.195380358245,0.12,0.980003112793
0.195380358245,0.13,0.980003112793
0.195380358245,0.14,0.980003112793
0.195380358245,0.15,0.980003112793
0.195380358245,0.16,0.980003112793
0.195380358245,0.17,0.980003112793
0.195380358245,0.18,0.980003112793
0.195380358245,0.19,0.980003112793
0.195380358245,0.2,0.980003112793
0.195380358245,0.21,0.980003112793
0.195380358245,0.22,0.980003112793
0.195380358245,0.23,0.980003112793
0.195380358245,0.24,0.980003112793
0.195380358245,0.25,0.980003112793
0.195380358245,0.26,0.980003112793
0.195380358245,0.27,0.980003112793
0.195380358245,0.28,0.980003112793
0.195380358245,0.29,0.980003112793
0.195380358245,0.3,0.980003112793
0.195380358245,0.31,0.980003112793
0.195380358245,0.32,0.980003112793
0.195380358245,0.33,0.980003112793
0.195380358245,0.34,0.980003112793
0.195380358245,0.35,0.980003112793
0.195380358245,0.36,0.980003112793
0.195380358245,0.37,0.980003112793
0.195380358245,0.38,0.980003112793
0.195380358245,0.39,0.980003112793
0.179098661725,0,1.02681329346
0.179098661725,0.01,1.02681329346
0.179098661725,0.02,1.02681329346
0.179098661725,0.03,1.02681329346
0.179098661725,0.04,1.02681329346
0.179098661725,0.05,1.02681329346
0.179098661725,0.06,1.02680706787
0.179098661725,0.07,1.02680706787
0.179098661725,0.08,1.02680084229
0.179098661725,0.09,1.02678839111
0.179098661725,0.1,1.02677593994
0.179098661725,0.11,1.02676348877
0.179098661725,0.12,1.02674481201
0.179098661725,0.13,1.02672613525
0.179098661725,0.14,1.0267074585
0.179098661725,0.15,1.02666387939
0.179098661725,0.16,1.02658917236
0.179098661725,0.17,1.02651446533
0.179098661725,0.18,0.980003112793
0.179098661725,0.19,0.980003112793
0.179098661725,0.2,0.980003112793
0.179098661725,0.21,0.980003112793
0.179098661725,0.22,0.980003112793
0.179098661725,0.23,0.980003112793
0.179098661725,0.24,0.980003112793
0.179098661725,0.25,0.980003112793
0.179098661725,0.26,0.980003112793
0.179098661725,0.27,0.980003112793
0.179098661725,0.28,0.980003112793
0.179098661725,0.29,0.980003112793
0.179098661725,0.3,0.980003112793
0.179098661725,0.31,0.980003112793
0.179098661725,0.32,0.980003112793
0.179098661725,0.33,0.980003112793
0.179098661725,0.34,0.980003112793
0.179098661725,0.35,0.980003112793
0.179098661725,0.36,0.980003112793
0.179098661725,0.37,0.980003112793
0.179098661725,0.38,0.980003112793
0.179098661725,0.39,0.980003112793
0.165321841592,0,1.02695025635
0.165321841592,0.01,1.02695025635
0.165321841592,0.02,1.02695648193
0.165321841592,0.03,1.02696270752
0.165321841592,0.04,1.02696893311
0.165321841592,0.05,1.02697515869
0.165321841592,0.06,1.02698138428
0.165321841592,0.07,1.02699383545
0.165321841592,0.08,1.02700628662
0.165321841592,0.09,1.02701251221
0.165321841592,0.1,1.02701873779
0.165321841592,0.11,1.02702496338
0.165321841592,0.12,1.02702496338
0.165321841592,0.13,1.02703118896
0.165321841592,0.14,1.02703118896
0.165321841592,0.15,1.02701873779
0.165321841592,0.16,1.02700628662
0.165321841592,0.17,1.02699383545
0.165321841592,0.18,1.02697515869
0.165321841592,0.19,1.02695648193
0.165321841592,0.2,1.02689422607
0.165321841592,0.21,1.02681329346
0.165321841592,0.22,1.02671990967
0.165321841592,0.23,0.980003112793
0.165321841592,0.24,0.980003112793
0.165321841592,0.25,0.980003112793
0.165321841592,0.26,0.980003112793
0.165321841592,0.27,0.980003112793
0.165321841592,0.28,0.980003112793
0.165321841592,0.29,0.980003112793
0.165321841592,0.3,0.980003112793
0.165321841592,0.31,0.980003112793
0.165321841592,0.32,0.980003112793
0.165321841592,0.33,0.980003112793
0.165321841592,0.34,0.980003112793
0.165321841592,0.35,0.980003112793
0.165321841592,0.36,0.980003112793
0.165321841592,0.37,0.980003112793
0.165321841592,0.38,0.980003112793
0.165321841592,0.39,0.980003112793
0.153513138621,0,1.02690045166
0.153513138621,0.01,1.02690667725
0.153513138621,0.02,1.02691290283
0.153513138621,0.03,1.026925354
0.153513138621,0.04,1.02693780518
0.153513138621,0.05,1.02695025635
0.153513138621,0.06,1.02696270752
0.153513138621,0.07,1.02698138428
0.153513138621,0.08,1.02700006104
0.153513138621,0.09,1.02701873779
0.153513138621,0.1,1.02703741455
0.153513138621,0.11,1.02706231689
0.153513138621,0.12,1.02708721924
0.153513138621,0.13,1.02711212158
0.153513138621,0.14,1.02712457275
0.153513138621,0.15,1.02713702393
0.153513138621,0.16,1.0271494751
0.153513138621,0.17,1.02715570068
0.153513138621,0.18,1.02715570068
0.153513138621,0.19,1.0271494751
0.153513138621,0.2,1.02713702393
0.153513138621,0.21,1.02711834717
0.153513138621,0.22,1.02709967041
0.153513138621,0.23,1.02705609131
0.153513138621,0.24,1.02696893311
0.153513138621,0.25,1.0268817749
0.153513138621,0.26,1.02678216553
0.153513138621,0.27,0.980003112793
0.153513138621,0.28,0.980003112793
0.153513138621,0.29,0.980003112793
0.153513138621,0.3,0.980003112793
0.153513138621,0.31,0.980003112793
0.153513138621,0.32,0.980003112793
0.153513138621,0.33,0.980003112793
0.153513138621,0.34,0.980003112793
0.153513138621,0.35,0.980003112793
0.153513138621,0.36,0.980003112793
0.153513138621,0.37,0.980003112793
0.153513138621,0.38,0.980003112793
0.153513138621,0.39,0.980003112793
0.14327892938,0,1.02665765381
0.14327892938,0.01,1.02665765381
0.14327892938,0.02,1.02667010498
0.14327892938,0.03,1.02668878174
0.14327892938,0.04,1.02671368408
0.14327892938,0.05,1.02674481201
0.14327892938,0.06,1.02677593994
0.14327892938,0.07,1.02681951904
0.14327892938,0.08,1.02686932373
0.14327892938,0.09,1.02691912842
0.14327892938,0.1,1.02695648193
0.14327892938,0.11,1.02698760986
0.14327892938,0.12,1.02701873779
0.14327892938,0.13,1.02704986572
0.14327892938,0.14,1.02708721924
0.14327892938,0.15,1.02711834717
0.14327892938,0.16,1.0271494751
0.14327892938,0.17,1.02717437744
0.14327892938,0.18,1.02718682861
0.14327892938,0.19,1.02720550537
0.14327892938,0.2,1.02721795654
0.14327892938,0.21,1.02721173096
0.14327892938,0.22,1.02719927979
0.14327892938,0.23,1.02718682861
0.14327892938,0.24,1.02716815186
0.14327892938,0.25,1.0271494751
0.14327892938,0.26,1.02706854248
0.14327892938,0.27,1.02697515869
0.14327892938,0.28,1.02687554932
0.14327892938,0.29,1.02677593994
0.14327892938,0.3,1.02667010498
0.14327892938,0.31,0.980003112793
0.14327892938,0.32,0.980003112793
0.14327892938,0.33,0.980003112793
0.14327892938,0.34,0.980003112793
0.14327892938,0.35,0.980003112793
0.14327892938,0.36,0.980003112793
0.14327892938,0.37,0.980003112793
0.14327892938,0.38,0.980003112793
0.14327892938,0.39,0.980003112793
0.134323996294,0,1.02637750244
0.134323996294,0.01,1.02637750244
0.134323996294,0.02,1.02638995361
0.134323996294,0.03,1.02640863037
0.134323996294,0.04,1.0264397583
0.134323996294,0.05,1.02647711182
0.134323996294,0.06,1.02651446533
0.134323996294,0.07,1.02656427002
0.134323996294,0.08,1.02662030029
0.134323996294,0.09,1.02667633057
0.134323996294,0.1,1.02674481201
0.134323996294,0.11,1.02681329346
0.134323996294,0.12,1.02688800049
0.134323996294,0.13,1.02693780518
0.134323996294,0.14,1.02697515869
0.134323996294,0.15,1.02701873779
0.134323996294,0.16,1.02705609131
0.134323996294,0.17,1.02709967041
0.134323996294,0.18,1.02713702393
0.134323996294,0.19,1.02716815186
0.134323996294,0.2,1.02718682861
0.134323996294,0.21,1.02720550537
0.134323996294,0.22,1.02721795654
0.134323996294,0.23,1.02721173096
0.134323996294,0.24,1.02720550537
0.134323996294,0.25,1.0271930542
0.134323996294,0.26,1.02717437744
0.134323996294,0.27,1.02715570068
0.134323996294,0.28,1.02706854248
0.134323996294,0.29,1.02696893311
0.134323996294,0.3,1.02686932373
0.134323996294,0.31,1.02676348877
0.134323996294,0.32,1.02665142822
0.134323996294,0.33,0.980003112793
0.134323996294,0.34,0.980003112793
0.134323996294,0.35,0.980003112793
0.134323996294,0.36,0.980003112793
0.134323996294,0.37,0.980003112793
0.134323996294,0.38,0.980003112793
0.134323996294,0.39,0.980003112793
0.119399107816,0.31,1.02693862915
0.119399107816,0.32,1.02683224487
0.119399107816,0.33,1.0267258606
0.119399107816,0.34,1.02660934448
0.119399107816,0,1.0256897583
0.119399107816,0.01,1.02569671631
0.119399107816,0.02,1.02571759033
0.119399107816,0.03,1.02575238037
0.119399107816,0.04,1.02580804443
0.119399107816,0.05,1.0258706665
0.119399107816,0.06,1.02594720459
0.119399107816,0.07,1.02600982666
0.119399107816,0.08,1.02607940674
0.119399107816,0.09,1.02614898682
0.119399107816,0.1,1.02623248291
0.119399107816,0.11,1.026315979
0.119399107816,0.12,1.02640643311
0.119399107816,0.13,1.02649688721
0.119399107816,0.14,1.02659429932
0.119399107816,0.15,1.02669171143
0.119399107816,0.16,1.02678216553
0.119399107816,0.17,1.02683782959
0.119399107816,0.18,1.02688653564
0.119399107816,0.19,1.02694219971
0.119399107816,0.2,1.02699786377
0.119399107816,0.21,1.02704656982
0.119399107816,0.22,1.02708135986
0.119399107816,0.23,1.02710919189
0.119399107816,0.24,1.02712310791
0.119399107816,0.25,1.02713006592
0.119399107816,0.26,1.02712310791
0.119399107816,0.27,1.02710919189
0.119399107816,0.28,1.02709527588
0.119399107816,0.29,1.02706744385
0.119399107816,0.3,1.02703961182
0.113114944247,0.31,1.02694369507
0.113114944247,0.32,1.02685250854
0.113114944247,0.33,1.02674105835
0.113114944247,0.34,1.02662454224
0.113114944247,0.35,1.02650802612
0.113114944247,0.36,1.02638644409
0.113114944247,0,1.02530010986
0.113114944247,0.01,1.02530706787
0.113114944247,0.02,1.0253348999
0.113114944247,0.03,1.02537664795
0.113114944247,0.04,1.02543927002
0.113114944247,0.05,1.0255088501
0.113114944247,0.06,1.0255993042
0.113114944247,0.07,1.02569671631
0.113114944247,0.08,1.02580108643
0.113114944247,0.09,1.02587762451
0.113114944247,0.1,1.02596807861
0.113114944247,0.11,1.02606549072
0.113114944247,0.12,1.02615594482
0.113114944247,0.13,1.02626031494
0.113114944247,0.14,1.02635772705
0.113114944247,0.15,1.02646209717
0.113114944247,0.16,1.02657342529
0.113114944247,0.17,1.02667779541
0.113114944247,0.18,1.02674041748
0.113114944247,0.19,1.02680303955
0.113114944247,0.2,1.02685870361
0.113114944247,0.21,1.02691436768
0.113114944247,0.22,1.02697003174
0.113114944247,0.23,1.02700482178
0.113114944247,0.24,1.02703265381
0.113114944247,0.25,1.02705352783
0.113114944247,0.26,1.02706048584
0.113114944247,0.27,1.02704656982
0.113114944247,0.28,1.02703265381
0.113114944247,0.29,1.02701177979
0.113114944247,0.3,1.02697698975
0.107459197035,0.31,1.0268677063
0.107459197035,0.32,1.02682211304
0.107459197035,0.33,1.0267258606
0.107459197035,0.34,1.02660934448
0.107459197035,0.35,1.02649282837
0.107459197035,0.36,1.02637124634
0.107459197035,0.37,1.02624966431
0.107459197035,0,1.02491046143
0.107459197035,0.01,1.02492437744
0.107459197035,0.02,1.02495220947
0.107459197035,0.03,1.02500787354
0.107459197035,0.04,1.02507049561
0.107459197035,0.05,1.0251539917
0.107459197035,0.06,1.02525140381
0.107459197035,0.07,1.02536273193
0.107459197035,0.08,1.02548101807
0.107459197035,0.09,1.02560626221
0.107459197035,0.1,1.02571063232
0.107459197035,0.11,1.02580804443
0.107459197035,0.12,1.02591241455
0.107459197035,0.13,1.02601678467
0.107459197035,0.14,1.02612811279
0.107459197035,0.15,1.02623944092
0.107459197035,0.16,1.02635076904
0.107459197035,0.17,1.02646905518
0.107459197035,0.18,1.0265803833
0.107459197035,0.19,1.02664996338
0.107459197035,0.2,1.02671258545
0.107459197035,0.21,1.02677520752
0.107459197035,0.22,1.02683782959
0.107459197035,0.23,1.02689349365
0.107459197035,0.24,1.02692828369
0.107459197035,0.25,1.02695611572
0.107459197035,0.26,1.02697003174
0.107459197035,0.27,1.02697003174
0.107459197035,0.28,1.02695611572
0.107459197035,0.29,1.02692828369
0.107459197035,0.3,1.02690045166
0.102342092414,0.31,1.02676638794
0.102342092414,0.32,1.0267258606
0.102342092414,0.33,1.02667520142
0.102342092414,0.34,1.02656375122
0.102342092414,0.35,1.02644216919
0.102342092414,0.36,1.02632058716
0.102342092414,0.37,1.02620407104
0.102342092414,0.38,1.02608755493
0.102342092414,0.39,1.02596090698
0.102342092414,0,1.024527771
0.102342092414,0.01,1.02454168701
0.102342092414,0.02,1.02457647705
0.102342092414,0.03,1.02463214111
0.102342092414,0.04,1.02471563721
0.102342092414,0.05,1.02481304932
0.102342092414,0.06,1.02491741943
0.102342092414,0.07,1.02504266357
0.102342092414,0.08,1.02517486572
0.102342092414,0.09,1.02531402588
0.102342092414,0.1,1.02546014404
0.102342092414,0.11,1.02556451416
0.102342092414,0.12,1.02567584229
0.102342092414,0.13,1.02578717041
0.102342092414,0.14,1.02590545654
0.102342092414,0.15,1.02601678467
0.102342092414,0.16,1.0261350708
0.102342092414,0.17,1.02625335693
0.102342092414,0.18,1.02637860107
0.102342092414,0.19,1.0264899292
0.102342092414,0.2,1.02655950928
0.102342092414,0.21,1.02662908936
0.102342092414,0.22,1.02669866943
0.102342092414,0.23,1.0267543335
0.102342092414,0.24,1.02680999756
0.102342092414,0.25,1.02683782959
0.102342092414,0.26,1.02685870361
0.102342092414,0.27,1.02687261963
0.102342092414,0.28,1.02686566162
0.102342092414,0.29,1.02683782959
0.102342092414,0.3,1.02680999756
0.0976901791226,0.31,1.02666000366
0.0976901791226,0.32,1.02660934448
0.0976901791226,0.33,1.0265586853
0.0976901791226,0.34,1.02649789429
0.0976901791226,0.35,1.02637631226
0.0976901791226,0.36,1.02625473022
0.0976901791226,0.37,1.02613314819
0.0976901791226,0.38,1.026021698
0.0976901791226,0.39,1.02591531372
0.0976901791226,0.4,1.02579373169
0.0976901791226,0,1.02414508057
0.0976901791226,0.01,1.02415899658
0.0976901791226,0.02,1.02420074463
0.0976901791226,0.03,1.02427032471
0.0976901791226,0.04,1.02436077881
0.0976901791226,0.05,1.02447210693
0.0976901791226,0.06,1.02459735107
0.0976901791226,0.07,1.02473651123
0.0976901791226,0.08,1.02488262939
0.0976901791226,0.09,1.02504266357
0.0976901791226,0.1,1.02519573975
0.0976901791226,0.11,1.0253348999
0.0976901791226,0.12,1.02545318604
0.0976901791226,0.13,1.02556451416
0.0976901791226,0.14,1.0256897583
0.0976901791226,0.15,1.02580804443
0.0976901791226,0.16,1.02592633057
0.0976901791226,0.17,1.02605157471
0.0976901791226,0.18,1.02617681885
0.0976901791226,0.19,1.02630206299
0.0976901791226,0.2,1.02641339111
0.0976901791226,0.21,1.02648297119
0.0976901791226,0.22,1.02655255127
0.0976901791226,0.23,1.02662213135
0.0976901791226,0.24,1.02667779541
0.0976901791226,0.25,1.02671954346
0.0976901791226,0.26,1.02674041748
0.0976901791226,0.27,1.0267543335
0.0976901791226,0.28,1.0267543335
0.0976901791226,0.29,1.02674041748
0.0976901791226,0.3,1.02670562744
0.0934427800303,0.31,1.02654855347
0.0934427800303,0.32,1.02649282837
0.0934427800303,0.33,1.02643203735
0.0934427800303,0.34,1.02637124634
0.0934427800303,0.35,1.02629019165
0.0934427800303,0.36,1.0261635437
0.0934427800303,0.37,1.02604702759
0.0934427800303,0.38,1.02593557739
0.0934427800303,0.39,1.02583425903
0.0934427800303,0.4,1.02573800659
0.0934427800303,0.41,1.02564175415
0.0934427800303,0,1.02377630615
0.0934427800303,0.01,1.02379022217
0.0934427800303,0.02,1.02383892822
0.0934427800303,0.03,1.02391546631
0.0934427800303,0.04,1.02401983643
0.0934427800303,0.05,1.02414508057
0.0934427800303,0.06,1.02428424072
0.0934427800303,0.07,1.0244442749
0.0934427800303,0.08,1.02461126709
0.0934427800303,0.09,1.02477825928
0.0934427800303,0.1,1.02494525146
0.0934427800303,0.11,1.02511224365
0.0934427800303,0.12,1.02523748779
0.0934427800303,0.13,1.02535577393
0.0934427800303,0.14,1.02548101807
0.0934427800303,0.15,1.0255993042
0.0934427800303,0.16,1.02572454834
0.0934427800303,0.17,1.02584979248
0.0934427800303,0.18,1.02597503662
0.0934427800303,0.19,1.02610723877
0.0934427800303,0.2,1.02623944092
0.0934427800303,0.21,1.02633685303
0.0934427800303,0.22,1.02641339111
0.0934427800303,0.23,1.02648297119
0.0934427800303,0.24,1.02654559326
0.0934427800303,0.25,1.02659429932
0.0934427800303,0.26,1.02662213135
0.0934427800303,0.27,1.02663604736
0.0934427800303,0.28,1.02663604736
0.0934427800303,0.29,1.02662213135
0.0934427800303,0.3,1.02659429932
0.0895493308623,0.31,1.02642697144
0.0895493308623,0.32,1.02636618042
0.0895493308623,0.33,1.02630032349
0.0895493308623,0.34,1.02623446655
0.0895493308623,0.35,1.02616860962
0.0895493308623,0.36,1.02606222534
0.0895493308623,0.37,1.02594064331
0.0895493308623,0.38,1.02583425903
0.0895493308623,0.39,1.02574307251
0.0895493308623,0.4,1.0256569519
0.0895493308623,0.41,1.02558602905
0.0895493308623,0.42,1.0255151062
0.0895493308623,0,1.02338665771
0.0895493308623,0.01,1.02340057373
0.0895493308623,0.02,1.0234631958
0.0895493308623,0.03,1.0235536499
0.0895493308623,0.04,1.02367889404
0.0895493308623,0.05,1.02382501221
0.0895493308623,0.06,1.02399200439
0.0895493308623,0.07,1.02416595459
0.0895493308623,0.08,1.0243538208
0.0895493308623,0.09,1.024534729
0.0895493308623,0.1,1.02472259521
0.0895493308623,0.11,1.02489654541
0.0895493308623,0.12,1.02504266357
0.0895493308623,0.13,1.02516790771
0.0895493308623,0.14,1.02528619385
0.0895493308623,0.15,1.02541143799
0.0895493308623,0.16,1.02552972412
0.0895493308623,0.17,1.02565496826
0.0895493308623,0.18,1.02578717041
0.0895493308623,0.19,1.02591937256
0.0895493308623,0.2,1.02605157471
0.0895493308623,0.21,1.02619073486
0.0895493308623,0.22,1.02626727295
0.0895493308623,0.23,1.02633685303
0.0895493308623,0.24,1.02640643311
0.0895493308623,0.25,1.02646209717
0.0895493308623,0.26,1.02649688721
0.0895493308623,0.27,1.02651080322
0.0895493308623,0.28,1.02651080322
0.0895493308623,0.29,1.02649688721
0.0895493308623,0.3,1.02646209717
0.0859673576278,0.31,1.02628512573
0.0859673576278,0.32,1.02622940063
0.0859673576278,0.33,1.02615847778
0.0859673576278,0.34,1.02608755493
0.0859673576278,0.35,1.02601663208
0.0859673576278,0.36,1.02594570923
0.0859673576278,0.37,1.02582919312
0.0859673576278,0.38,1.02572280884
0.0859673576278,0.39,1.02563668823
0.0859673576278,0.4,1.02556576538
0.0859673576278,0.41,1.02551004028
0.0859673576278,0.42,1.0254593811
0.0859673576278,0.43,1.02541378784
0.0859673576278,0,1.02299700928
0.0859673576278,0.01,1.0230178833
0.0859673576278,0.02,1.02308746338
0.0859673576278,0.03,1.0231987915
0.0859673576278,0.04,1.02333795166
0.0859673576278,0.05,1.02351190186
0.0859673576278,0.06,1.02370672607
0.0859673576278,0.07,1.02390155029
0.0859673576278,0.08,1.02411029053
0.0859673576278,0.09,1.02431207275
0.0859673576278,0.1,1.02451385498
0.0859673576278,0.11,1.02470172119
0.0859673576278,0.12,1.02486175537
0.0859673576278,0.13,1.02498699951
0.0859673576278,0.14,1.02511224365
0.0859673576278,0.15,1.02523052979
0.0859673576278,0.16,1.02534881592
0.0859673576278,0.17,1.02547406006
0.0859673576278,0.18,1.0255993042
0.0859673576278,0.19,1.02573150635
0.0859673576278,0.2,1.0258706665
0.0859673576278,0.21,1.02600982666
0.0859673576278,0.22,1.02612115479
0.0859673576278,0.23,1.02619769287
0.0859673576278,0.24,1.02626727295
0.0859673576278,0.25,1.02632293701
0.0859673576278,0.26,1.02636468506
0.0859673576278,0.27,1.02637860107
0.0859673576278,0.28,1.02637860107
0.0859673576278,0.29,1.02635772705
0.0859673576278,0.3,1.02632989502
0.082660920796,0.31,1.02613821411
0.082660920796,0.32,1.0260774231
0.082660920796,0.33,1.02601663208
0.082660920796,0.34,1.02593557739
0.082660920796,0.35,1.02585958862
0.082660920796,0.36,1.02579879761
0.082660920796,0.37,1.02570254517
0.082660920796,0.38,1.02560629272
0.082660920796,0.39,1.02552523804
0.082660920796,0.4,1.02546951294
0.082660920796,0.41,1.0254289856
0.082660920796,0.42,1.02539352417
0.082660920796,0.43,1.0253732605
0.082660920796,0.44,1.02535299683
0.082660920796,0,1.02261431885
0.082660920796,0.01,1.02264215088
0.082660920796,0.02,1.02271868896
0.082660920796,0.03,1.02284393311
0.082660920796,0.04,1.02301092529
0.082660920796,0.05,1.02320574951
0.082660920796,0.06,1.02342840576
0.082660920796,0.07,1.02365106201
0.082660920796,0.08,1.02388067627
0.082660920796,0.09,1.02411029053
0.082660920796,0.1,1.02432598877
0.082660920796,0.11,1.024527771
0.082660920796,0.12,1.02469476318
0.082660920796,0.13,1.02482696533
0.082660920796,0.14,1.02495220947
0.082660920796,0.15,1.02507049561
0.082660920796,0.16,1.02518182373
0.082660920796,0.17,1.02530010986
0.082660920796,0.18,1.025418396
0.082660920796,0.19,1.02555059814
0.082660920796,0.2,1.02568280029
0.082660920796,0.21,1.02582196045
0.082660920796,0.22,1.02596807861
0.082660920796,0.23,1.02605853271
0.082660920796,0.24,1.02612811279
0.082660920796,0.25,1.02618377686
0.082660920796,0.26,1.02621856689
0.082660920796,0.27,1.02623944092
0.082660920796,0.28,1.02623944092
0.082660920796,0.29,1.0262255249
0.082660920796,0.3,1.02619073486
0.079599405211,0.31,1.02599636841
0.079599405211,0.32,1.02593051147
0.079599405211,0.33,1.02585958862
0.079599405211,0.34,1.02577853394
0.079599405211,0.35,1.02570254517
0.079599405211,0.36,1.02563668823
0.079599405211,0.37,1.0255708313
0.079599405211,0.38,1.02547964478
0.079599405211,0.39,1.02541378784
0.079599405211,0.4,1.02536819458
0.079599405211,0.41,1.02534286499
0.079599405211,0.42,1.02533273315
0.079599405211,0.43,1.02533273315
0.079599405211,0.44,1.02533779907
0.079599405211,0.45,1.02533273315
0.079599405211,0,1.02223858643
0.079599405211,0.01,1.02226641846
0.079599405211,0.02,1.02235687256
0.079599405211,0.03,1.02249603271
0.079599405211,0.04,1.02269085693
0.079599405211,0.05,1.02291351318
0.079599405211,0.06,1.02316400146
0.079599405211,0.07,1.02340057373
0.079599405211,0.08,1.023644104
0.079599405211,0.09,1.02389459229
0.079599405211,0.1,1.02414508057
0.079599405211,0.11,1.02437469482
0.079599405211,0.12,1.02455560303
0.079599405211,0.13,1.02468780518
0.079599405211,0.14,1.02480609131
0.079599405211,0.15,1.02491741943
0.079599405211,0.16,1.02502874756
0.079599405211,0.17,1.02513311768
0.079599405211,0.18,1.02525140381
0.079599405211,0.19,1.02536968994
0.079599405211,0.2,1.02550189209
0.079599405211,0.21,1.02564105225
0.079599405211,0.22,1.02578717041
0.079599405211,0.23,1.02590545654
0.079599405211,0.24,1.02596807861
0.079599405211,0.25,1.02603070068
0.079599405211,0.26,1.02607244873
0.079599405211,0.27,1.02610028076
0.079599405211,0.28,1.02610723877
0.079599405211,0.29,1.02608636475
0.079599405211,0.3,1.02605157471
0.0767565693106,0.31,1.02585452271
0.0767565693106,0.32,1.02577853394
0.0767565693106,0.33,1.02570254517
0.0767565693106,0.34,1.0256265564
0.0767565693106,0.35,1.02554550171
0.0767565693106,0.36,1.02547457886
0.0767565693106,0.37,1.02542391968
0.0767565693106,0.38,1.02534793091
0.0767565693106,0.39,1.02529220581
0.0767565693106,0.4,1.02526687622
0.0767565693106,0.41,1.0252618103
0.0767565693106,0.42,1.02527700806
0.0767565693106,0.43,1.02529727173
0.0767565693106,0.44,1.02532260132
0.0767565693106,0.45,1.02534286499
0.0767565693106,0.46,1.02535299683
0.0767565693106,0.47,1.02533273315
0.0767565693106,0,1.021862854
0.0767565693106,0.01,1.02189764404
0.0767565693106,0.02,1.02200201416
0.0767565693106,0.03,1.02216204834
0.0767565693106,0.04,1.02237774658
0.0767565693106,0.05,1.02263519287
0.0767565693106,0.06,1.02289263916
0.0767565693106,0.07,1.02315704346
0.0767565693106,0.08,1.02342840576
0.0767565693106,0.09,1.02369976807
0.0767565693106,0.1,1.02395721436
0.0767565693106,0.11,1.02421466064
0.0767565693106,0.12,1.02443035889
0.0767565693106,0.13,1.02456256104
0.0767565693106,0.14,1.02468084717
0.0767565693106,0.15,1.02478521729
0.0767565693106,0.16,1.0248895874
0.0767565693106,0.17,1.02498699951
0.0767565693106,0.18,1.02508441162
0.0767565693106,0.19,1.02519573975
0.0767565693106,0.2,1.02532098389
0.0767565693106,0.21,1.02546014404
0.0767565693106,0.22,1.02560626221
0.0767565693106,0.23,1.02571759033
0.0767565693106,0.24,1.02579412842
0.0767565693106,0.25,1.0258637085
0.0767565693106,0.26,1.02591937256
0.0767565693106,0.27,1.0259541626
0.0767565693106,0.28,1.02596807861
0.0767565693106,0.29,1.02594720459
0.0767565693106,0.3,1.02591241455
0.0741097910585,0.31,1.025712677
0.0741097910585,0.32,1.02563668823
0.0741097910585,0.33,1.02555563354
0.0741097910585,0.34,1.02547457886
0.0741097910585,0.35,1.02538339233
0.0741097910585,0.36,1.02531246948
0.0741097910585,0.37,1.02526687622
0.0741097910585,0.38,1.02522128296
0.0741097910585,0.39,1.0251756897
0.0741097910585,0.4,1.02516555786
0.0741097910585,0.41,1.02518075562
0.0741097910585,0.42,1.02521621704
0.0741097910585,0.43,1.02526687622
0.0741097910585,0.44,1.0253175354
0.0741097910585,0.45,1.02536312866
0.0741097910585,0.46,1.02539352417
0.0741097910585,0.47,1.02539352417
0.0741097910585,0.48,1.02535806274
0.0741097910585,0,1.0215010376
0.0741097910585,0.01,1.02153582764
0.0741097910585,0.02,1.02164715576
0.0741097910585,0.03,1.02182806396
0.0741097910585,0.04,1.02207855225
0.0741097910585,0.05,1.02236383057
0.0741097910585,0.06,1.02264215088
0.0741097910585,0.07,1.0229274292
0.0741097910585,0.08,1.02322662354
0.0741097910585,0.09,1.02351885986
0.0741097910585,0.1,1.02379718018
0.0741097910585,0.11,1.02406854248
0.0741097910585,0.12,1.02431207275
0.0741097910585,0.13,1.02445819092
0.0741097910585,0.14,1.02456951904
0.0741097910585,0.15,1.02467388916
0.0741097910585,0.16,1.02475738525
0.0741097910585,0.17,1.02484088135
0.0741097910585,0.18,1.02493133545
0.0741097910585,0.19,1.02502874756
0.0741097910585,0.2,1.02514007568
0.0741097910585,0.21,1.02527227783
0.0741097910585,0.22,1.025418396
0.0741097910585,0.23,1.02552276611
0.0741097910585,0.24,1.02560626221
0.0741097910585,0.25,1.0256897583
0.0741097910585,0.26,1.02575933838
0.0741097910585,0.27,1.02580108643
0.0741097910585,0.28,1.02582196045
0.0741097910585,0.29,1.02581500244
0.0741097910585,0.3,1.02577325439
0.0716394646899,0.31,1.02558096313
0.0716394646899,0.32,1.02549990845
0.0716394646899,0.33,1.02541378784
0.0716394646899,0.34,1.02532766724
0.0716394646899,0.35,1.02523141479
0.0716394646899,0.36,1.02516049194
0.0716394646899,0.37,1.02511489868
0.0716394646899,0.38,1.02508956909
0.0716394646899,0.39,1.02505917358
0.0716394646899,0.4,1.0250642395
0.0716394646899,0.41,1.02510476685
0.0716394646899,0.42,1.02516555786
0.0716394646899,0.43,1.02524154663
0.0716394646899,0.44,1.0253175354
0.0716394646899,0.45,1.02539352417
0.0716394646899,0.46,1.02543911743
0.0716394646899,0.47,1.0254593811
0.0716394646899,0.48,1.02543911743
0.0716394646899,0.49,1.0253732605
0.0716394646899,0,1.0211461792
0.0716394646899,0.01,1.02118792725
0.0716394646899,0.02,1.02131317139
0.0716394646899,0.03,1.02151495361
0.0716394646899,0.04,1.02177935791
0.0716394646899,0.05,1.02210638428
0.0716394646899,0.06,1.02240557861
0.0716394646899,0.07,1.02271868896
0.0716394646899,0.08,1.02303875732
0.0716394646899,0.09,1.02335882568
0.0716394646899,0.1,1.02365802002
0.0716394646899,0.11,1.02393634033
0.0716394646899,0.12,1.02419378662
0.0716394646899,0.13,1.02437469482
0.0716394646899,0.14,1.02448602295
0.0716394646899,0.15,1.02457647705
0.0716394646899,0.16,1.02464605713
0.0716394646899,0.17,1.02471563721
0.0716394646899,0.18,1.02478521729
0.0716394646899,0.19,1.02486175537
0.0716394646899,0.2,1.02496612549
0.0716394646899,0.21,1.02508441162
0.0716394646899,0.22,1.02522357178
0.0716394646899,0.23,1.02530010986
0.0716394646899,0.24,1.02539752197
0.0716394646899,0.25,1.02549493408
0.0716394646899,0.26,1.02558538818
0.0716394646899,0.27,1.02564801025
0.0716394646899,0.28,1.02566888428
0.0716394646899,0.29,1.02565496826
0.0716394646899,0.3,1.02562713623
0.069328514216,0.31,1.02542391968
0.069328514216,0.32,1.02536819458
0.069328514216,0.33,1.02528207397
0.069328514216,0.34,1.02519088745
0.069328514216,0.35,1.02508956909
0.069328514216,0.36,1.0250085144
0.069328514216,0.37,1.02496798706
0.069328514216,0.38,1.02496292114
0.069328514216,0.39,1.02494265747
0.069328514216,0.4,1.02497305298
0.069328514216,0.41,1.02502877808
0.069328514216,0.42,1.0251199646
0.069328514216,0.43,1.02522128296
0.069328514216,0.44,1.02532766724
0.069328514216,0.45,1.02542391968
0.069328514216,0.46,1.02549990845
0.069328514216,0.47,1.02554043579
0.069328514216,0.48,1.02553030396
0.069328514216,0.49,1.02546951294
0.069328514216,0,1.02080523682
0.069328514216,0.01,1.02084698486
0.069328514216,0.02,1.02098614502
0.069328514216,0.03,1.02120184326
0.069328514216,0.04,1.0215010376
0.069328514216,0.05,1.02184893799
0.069328514216,0.06,1.02217596436
0.069328514216,0.07,1.02251690674
0.069328514216,0.08,1.02286480713
0.069328514216,0.09,1.02320574951
0.069328514216,0.1,1.02353277588
0.069328514216,0.11,1.02383197021
0.069328514216,0.12,1.0240894165
0.069328514216,0.13,1.02430511475
0.069328514216,0.14,1.02440948486
0.069328514216,0.15,1.02449298096
0.069328514216,0.16,1.02454864502
0.069328514216,0.17,1.02459735107
0.069328514216,0.18,1.02464605713
0.069328514216,0.19,1.02470172119
0.069328514216,0.2,1.02478521729
0.069328514216,0.21,1.02489654541
0.069328514216,0.22,1.0249800415
0.069328514216,0.23,1.02505657959
0.069328514216,0.24,1.02516790771
0.069328514216,0.25,1.02529315186
0.069328514216,0.26,1.02540447998
0.069328514216,0.27,1.02548101807
0.069328514216,0.28,1.02550189209
0.069328514216,0.29,1.02549493408
0.069328514216,0.3,1.02546710205


==> anc/right_phase_boundary_inhhom_3d_ntc6_60x60.csv <==
"T/sigma0","mu_45/sigma0","mu/sigma0"
0.195380483889,0.0889980316162,1.03
0.195380483889,0.145784378052,1.028
0.195380483889,0.192087173462,1.026
0.195380358245,0,1.03178135681
0.195380358245,0.01,1.03176072693
0.195380358245,0.02,1.03169367981
0.195380358245,0.03,1.03158537292
0.195380358245,0.04,1.03143580627
0.195380358245,0.05,1.03126045227
0.195380358245,0.06,1.03103868103
0.179098776898,0.0657291412354,1.036
0.179098776898,0.120122909546,1.034
0.179098776898,0.155114364624,1.032
0.179098776898,0.182378005981,1.03
0.179098776898,0.225017166138,1.028
0.179098661725,0,1.03740299988
0.179098661725,0.01,1.03737205505
0.179098661725,0.02,1.03727922058
0.179098661725,0.03,1.03712965393
0.179098661725,0.04,1.0369233551
0.179098661725,0.05,1.03665000916
0.179098661725,0.06,1.03639213562
0.179098661725,0.07,1.0361136322
0.179098661725,0.08,1.03578355408
0.179098661725,0.09,1.03540705872
0.179098661725,0.1,1.03498414612
0.179098661725,0.11,1.03450965881
0.179098661725,0.12,1.03400422668
0.179098661725,0.13,1.03349363708
0.179098661725,0.14,1.03293663025
0.179098661725,0.15,1.03233836365
0.179098661725,0.16,1.03176072693
0.179098661725,0.17,1.0311315155
0.165321947906,0.0555179595947,1.042
0.165321947906,0.0922077178955,1.04
0.165321947906,0.117917251587,1.038
0.165321947906,0.158334732056,1.036
0.165321947906,0.188674545288,1.034
0.165321947906,0.213438796997,1.032
0.165321947906,0.240168380737,1.03
0.165321947906,0.27615852356,1.028
0.165321841592,0,1.043102005
0.165321841592,0.01,1.04306590271
0.165321841592,0.02,1.0429627533
0.165321841592,0.03,1.04278224182
0.165321841592,0.04,1.04253468323
0.165321841592,0.05,1.04220976257
0.165321841592,0.06,1.04181263733
0.165321841592,0.07,1.04133815002
0.165321841592,0.08,1.04089460754
0.165321841592,0.09,1.04043559265
0.165321841592,0.1,1.03991984558
0.165321841592,0.11,1.03933705139
0.165321841592,0.12,1.03869236755
0.165321841592,0.13,1.0379806366
0.165321841592,0.14,1.03727406311
0.165321841592,0.15,1.03668095398
0.165321841592,0.16,1.03603627014
0.165321841592,0.17,1.03533485413
0.165321841592,0.18,1.0346179657
0.165321841592,0.19,1.03390107727
0.165321841592,0.2,1.03313777161
0.165321841592,0.21,1.03241056824
0.165321841592,0.22,1.03163179016
0.153513237341,0.0789791107178,1.046
0.153513237341,0.0963680267334,1.045
0.153513237341,0.110750198364,1.044
0.153513237341,0.134243392944,1.042
0.153513237341,0.153389358521,1.04
0.153513237341,0.178036117554,1.038
0.153513237341,0.208178329468,1.036
0.153513237341,0.221065139771,1.035
0.153513237341,0.23286781311,1.034
0.153513237341,0.253888320923,1.032
0.153513237341,0.282033157349,1.03
0.153513237341,0.314594650269,1.028
0.153513138621,0,1.04825947571
0.153513138621,0.01,1.04821821594
0.153513138621,0.02,1.04810475159
0.153513138621,0.03,1.04792424011
0.153513138621,0.04,1.04768183899
0.153513138621,0.05,1.04736723328
0.153513138621,0.06,1.04698042297
0.153513138621,0.07,1.04651625061
0.153513138621,0.08,1.04597471619
0.153513138621,0.09,1.045391922
0.153513138621,0.1,1.04476271057
0.153513138621,0.11,1.04405613708
0.153513138621,0.12,1.04326704407
0.153513138621,0.13,1.04239543152
0.153513138621,0.14,1.04162181091
0.153513138621,0.15,1.04087397766
0.153513138621,0.16,1.04005909729
0.153513138621,0.17,1.03917201233
0.153513138621,0.18,1.03821272278
0.153513138621,0.19,1.03750099182
0.153513138621,0.2,1.03673252869
0.153513138621,0.21,1.0359021759
0.153513138621,0.22,1.03508729553
0.153513138621,0.23,1.03425178528
0.153513138621,0.24,1.0334214325
0.153513138621,0.25,1.03258592224
0.153513138621,0.26,1.03169367981
0.143279021518,0.0750911712646,1.05
0.143279021518,0.111946487427,1.048
0.143279021518,0.137992477417,1.046
0.143279021518,0.148881912231,1.045
0.143279021518,0.158772659302,1.044
0.143279021518,0.176252365112,1.042
0.143279021518,0.191414260864,1.04
0.143279021518,0.218320083618,1.038
0.143279021518,0.244376754761,1.036
0.143279021518,0.255768203735,1.035
0.143279021518,0.26629447937,1.034
0.143279021518,0.285232162476,1.032
0.143279021518,0.31482963562,1.03
0.143279021518,0.345399093628,1.028
0.143279021518,0.374585342407,1.026
0.14327892938,0,1.05324674988
0.14327892938,0.01,1.05320549011
0.14327892938,0.02,1.05307655334
0.14327892938,0.03,1.05286509705
0.14327892938,0.04,1.05257112122
0.14327892938,0.05,1.05218431091
0.14327892938,0.06,1.05170982361
0.14327892938,0.07,1.05114250183
0.14327892938,0.08,1.05048234558
0.14327892938,0.09,1.04972935486
0.14327892938,0.1,1.04902793884
0.14327892938,0.11,1.04832652283
0.14327892938,0.12,1.04754774475
0.14327892938,0.13,1.04668644714
0.14327892938,0.14,1.04582514954
0.14327892938,0.15,1.04489164734
0.14327892938,0.16,1.04387046814
0.14327892938,0.17,1.04279771423
0.14327892938,0.18,1.04195188904
0.14327892938,0.19,1.04102870178
0.14327892938,0.2,1.04003330994
0.14327892938,0.21,1.03894508362
0.14327892938,0.22,1.03815083313
0.14327892938,0.23,1.03730500793
0.14327892938,0.24,1.03639729309
0.14327892938,0.25,1.0355153656
0.14327892938,0.26,1.03460765076
0.14327892938,0.27,1.03374119568
0.14327892938,0.28,1.03283348083
0.14327892938,0.29,1.03186387634
0.14327892938,0.3,1.03117793274
0.134324082673,0.0689388275146,1.055
0.134324082673,0.129127120972,1.05
0.134324082673,0.154222488403,1.048
0.134324082673,0.174522018433,1.046
0.134324082673,0.183424758911,1.045
0.134324082673,0.191681289673,1.044
0.134324082673,0.206581497192,1.042
0.134324082673,0.220504379272,1.04
0.134324082673,0.220504379272,1.04
0.134324082673,0.249380874634,1.038
0.134324082673,0.27313041687,1.036
0.134324082673,0.283603286743,1.035
0.134324082673,0.2933177948,1.034
0.134324082673,0.310861587524,1.032
0.134324082673,0.341708755493,1.03
0.134324082673,0.371001815796,1.028
0.134323996294,0,1.0580483551
0.134323996294,0.01,1.05798646545
0.134323996294,0.02,1.05780079651
0.134323996294,0.03,1.0574861908
0.134323996294,0.04,1.05704264832
0.134323996294,0.05,1.05647016907
0.134323996294,0.06,1.05575843811
0.134323996294,0.07,1.05524784851
0.134323996294,0.08,1.05465989685
0.134323996294,0.09,1.05398426819
0.134323996294,0.1,1.05321580505
0.134323996294,0.11,1.05234934998
0.134323996294,0.12,1.05137458801
0.134323996294,0.13,1.05035340881
0.134323996294,0.14,1.04943537903
0.134323996294,0.15,1.0485070343
0.134323996294,0.16,1.04749101257
0.134323996294,0.17,1.04647499084
0.134323996294,0.18,1.045391922
0.134323996294,0.19,1.04421086121
0.134323996294,0.2,1.04315357971
0.134323996294,0.21,1.04219944763
0.134323996294,0.22,1.04115763855
0.134323996294,0.23,1.04002815247
0.134323996294,0.24,1.03903791809
0.134323996294,0.25,1.03817146301
0.134323996294,0.26,1.03723796082
0.134323996294,0.27,1.03628382874
0.134323996294,0.28,1.03535032654
0.134323996294,0.29,1.03442713928
0.134323996294,0.3,1.03349879456
0.134323996294,0.31,1.03249824524
0.134323996294,0.32,1.03166789246
0.126422666046,0.0672512054443,1.06
0.126422666046,0.112021255493,1.055
0.126422666046,0.163328170776,1.05
0.126422666046,0.184348678589,1.048
0.126422666046,0.201977920532,1.046
0.126422666046,0.209844589233,1.045
0.126422666046,0.21718788147,1.044
0.126422666046,0.230560684204,1.042
0.126422666046,0.248045730591,1.04
0.126422666046,0.248045730591,1.04
0.126422666046,0.274828720093,1.038
0.126422666046,0.297034835815,1.036
0.126422666046,0.306861495972,1.035
0.126422666046,0.315988540649,1.034
0.126422666046,0.332496261597,1.032
0.126422666046,0.364363479614,1.03
0.126422666046,0.392812728882,1.028
0.126422584747,0,1.06259208679
0.126422584747,0.01,1.06253535461
0.126422584747,0.02,1.06236515808
0.126422584747,0.03,1.06208665466
0.126422584747,0.04,1.06168952942
0.126422584747,0.05,1.06117893982
0.126422584747,0.06,1.06053941345
0.126422584747,0.07,1.05977610779
0.126422584747,0.08,1.05887870789
0.126422584747,0.09,1.0578368988
0.126422584747,0.1,1.05664552307
0.126422584747,0.11,1.05581517029
0.126422584747,0.12,1.05495387268
0.126422584747,0.13,1.05399458313
0.126422584747,0.14,1.05292182922
0.126422584747,0.15,1.05174076843
0.126422584747,0.16,1.05063191223
0.126422584747,0.17,1.04960041809
0.126422584747,0.18,1.04851219177
0.126422584747,0.19,1.04739302063
0.126422584747,0.2,1.04623774719
0.126422584747,0.21,1.04497932434
0.126422584747,0.22,1.04385499573
0.126422584747,0.23,1.04284928894
0.126422584747,0.24,1.04175590515
0.126422584747,0.25,1.04056452942
0.126422584747,0.26,1.03952787781
0.126422584747,0.27,1.03863047791
0.126422584747,0.28,1.03765571594
0.126422584747,0.29,1.03667063904
0.126422584747,0.3,1.03570619202
0.126422584747,0.31,1.034741745
0.126422584747,0.32,1.03377729797
0.126422584747,0.33,1.03274064636
0.126422584747,0.34,1.03187934875
0.126422584747,0.35,1.03118309021
0.119399184599,0.046951675415,1.065
0.119399184599,0.106616592407,1.06
0.119399184599,0.139535903931,1.055
0.119399184599,0.189390182495,1.05
0.119399184599,0.208199691772,1.048
0.119399184599,0.224216079712,1.046
0.119399184599,0.231404495239,1.045
0.119399184599,0.238138961792,1.044
0.119399184599,0.250443649292,1.042
0.119399184599,0.27107963562,1.04
0.119399184599,0.27107963562,1.04
0.119399184599,0.296404647827,1.038
0.119399184599,0.317457199097,1.036
0.119399184599,0.326781845093,1.035
0.119399184599,0.335444259644,1.034
0.119399184599,0.351124191284,1.032
0.119399184599,0.383856582642,1.03
0.119399184599,0.383856582642,1.03
0.119399184599,0.411755752563,1.028
0.119399107816,0,1.06646316528
0.119399107816,0.01,1.06638357544
0.119399107816,0.02,1.06621444702
0.119399107816,0.03,1.0659458313
0.119399107816,0.04,1.06554788208
0.119399107816,0.05,1.06504049683
0.119399107816,0.06,1.06441372681
0.119399107816,0.07,1.06364767456
0.119399107816,0.08,1.06279208374
0.119399107816,0.09,1.06185690308
0.119399107816,0.1,1.06078244019
0.119399107816,0.11,1.05956869507
0.119399107816,0.12,1.05819577026
0.119399107816,0.13,1.0569024353
0.119399107816,0.14,1.05595730591
0.119399107816,0.15,1.05490274048
0.119399107816,0.16,1.05373873901
0.119399107816,0.17,1.05244540405
0.119399107816,0.18,1.05126150513
0.119399107816,0.19,1.05013729858
0.119399107816,0.2,1.04897329712
0.119399107816,0.21,1.04778939819
0.119399107816,0.22,1.04655575562
0.119399107816,0.23,1.04520272827
0.119399107816,0.24,1.04415811157
0.119399107816,0.25,1.04309359741
0.119399107816,0.26,1.04192959595
0.119399107816,0.27,1.04064620972
0.119399107816,0.28,1.03969113159
0.119399107816,0.29,1.0387460022
0.119399107816,0.3,1.03771133423
0.119399107816,0.31,1.03674551392
0.119399107816,0.32,1.03573147583
0.119399107816,0.33,1.0347460022
0.119399107816,0.34,1.03373196411
0.113115016988,0.0904933929443,1.065
0.113115016988,0.132454299927,1.06
0.113115016988,0.160358810425,1.055
0.113115016988,0.210725784302,1.05
0.113115016988,0.228098678589,1.048
0.113115016988,0.242966842651,1.046
0.113115016988,0.249658584595,1.045
0.113115016988,0.255933761597,1.044
0.113115016988,0.267416000366,1.042
0.113115016988,0.290887832642,1.04
0.113115016988,0.290887832642,1.04
0.113115016988,0.315085983276,1.038
0.113115016988,0.335209274292,1.036
0.113115016988,0.344122695923,1.035
0.113115016988,0.352405929565,1.034
0.113115016988,0.36739692688,1.032
0.113115016988,0.400925064087,1.03
0.113115016988,0.400925064087,1.03
0.113115016988,0.428466415405,1.028
0.113114944247,0,1.07048245239
0.113114944247,0.01,1.07041281128
0.113114944247,0.02,1.07019393921
0.113114944247,0.03,1.06984573364
0.113114944247,0.04,1.06933834839
0.113114944247,0.05,1.06868173218
0.113114944247,0.06,1.06786593628
0.113114944247,0.07,1.06697055054
0.113114944247,0.08,1.06616470337
0.113114944247,0.09,1.06522952271
0.113114944247,0.1,1.06414511108
0.113114944247,0.11,1.06299105835
0.113114944247,0.12,1.06175741577
0.113114944247,0.13,1.06036459351
0.113114944247,0.14,1.05880264282
0.113114944247,0.15,1.05743966675
0.113114944247,0.16,1.05640499878
0.113114944247,0.17,1.05526089478
0.113114944247,0.18,1.05397750854
0.113114944247,0.19,1.05261453247
0.113114944247,0.2,1.05142068481
0.113114944247,0.21,1.05023678589
0.113114944247,0.22,1.04897329712
0.113114944247,0.23,1.047759552
0.113114944247,0.24,1.04642642212
0.113114944247,0.25,1.04517288208
0.113114944247,0.26,1.04411831665
0.113114944247,0.27,1.04296426392
0.113114944247,0.28,1.04170077515
0.113114944247,0.29,1.04050692749
0.113114944247,0.3,1.03957174683
0.113114944247,0.31,1.03855935669
0.113114944247,0.32,1.03753817749
0.113114944247,0.33,1.03655270386
0.113114944247,0.34,1.03547439575
0.113114944247,0.35,1.03446749878
0.113114944247,0.36,1.0334034729
0.107459266139,0.050369644165,1.07
0.107459266139,0.116875839233,1.065
0.107459266139,0.152331924438,1.06
0.107459266139,0.177272415161,1.055
0.107459266139,0.228915786743,1.05
0.107459266139,0.245220565796,1.048
0.107459266139,0.259191513062,1.046
0.107459266139,0.265477371216,1.045
0.107459266139,0.271378707886,1.044
0.107459266139,0.282166671753,1.042
0.107459266139,0.308212661743,1.04
0.107459266139,0.308212661743,1.04
0.107459266139,0.331470870972,1.038
0.107459266139,0.350814437866,1.036
0.107459266139,0.359380722046,1.035
0.107459266139,0.367348861694,1.034
0.107459266139,0.382387924194,1.032
0.107459266139,0.416119003296,1.03
0.107459266139,0.416119003296,1.03
0.107459266139,0.443398666382,1.028
0.107459197035,0,1.07390481567
0.107459197035,0.01,1.0738152771
0.107459197035,0.02,1.07352676392
0.107459197035,0.03,1.07309896851
0.107459197035,0.04,1.0726413269
0.107459197035,0.05,1.07204440308
0.107459197035,0.06,1.07129824829
0.107459197035,0.07,1.07041281128
0.107459197035,0.08,1.06935824585
0.107459197035,0.09,1.06812460327
0.107459197035,0.1,1.0670899353
0.107459197035,0.11,1.06597567749
0.107459197035,0.12,1.06471218872
0.107459197035,0.13,1.06338900757
0.107459197035,0.14,1.06197628784
0.107459197035,0.15,1.0603944397
0.107459197035,0.16,1.05861361694
0.107459197035,0.17,1.05754910278
0.107459197035,0.18,1.05642489624
0.107459197035,0.19,1.05516140747
0.107459197035,0.2,1.05374868774
0.107459197035,0.21,1.05248519897
0.107459197035,0.22,1.05121176147
0.107459197035,0.23,1.04994827271
0.107459197035,0.24,1.04867483521
0.107459197035,0.25,1.04735165405
0.107459197035,0.26,1.04594888306
0.107459197035,0.27,1.04490426636
0.107459197035,0.28,1.04375021362
0.107459197035,0.29,1.04247677612
0.107459197035,0.3,1.04110385132
0.107459197035,0.31,1.04017324829
0.107459197035,0.32,1.03916635132
0.107459197035,0.33,1.03813803101
0.107459197035,0.34,1.03715969849
0.107459197035,0.35,1.03608853149
0.107459197035,0.36,1.03499594116
0.107459197035,0.37,1.0339390564
0.102342158227,0.0372425079346,1.075
0.102342158227,0.0849178314209,1.07
0.102342158227,0.136892318726,1.065
0.102342158227,0.168700790405,1.06
0.102342158227,0.191579818726,1.055
0.102342158227,0.244820022583,1.05
0.102342158227,0.26025428772,1.048
0.102342158227,0.27345085144,1.046
0.102342158227,0.279389572144,1.045
0.102342158227,0.284959793091,1.044
0.102342158227,0.295427322388,1.042
0.102342158227,0.323518753052,1.04
0.102342158227,0.323518753052,1.04
0.102342158227,0.345965194702,1.038
0.102342158227,0.364646530151,1.036
0.102342158227,0.372924423218,1.035
0.102342158227,0.380625534058,1.034
0.102342158227,0.395883560181,1.032
0.102342158227,0.429828262329,1.03
0.102342158227,0.429828262329,1.03
0.102342158227,0.456867599487,1.028
0.102342092414,0,1.0774067688
0.102342092414,0.01,1.07731723022
0.102342092414,0.02,1.07705856323
0.102342092414,0.03,1.07661087036
0.102342092414,0.04,1.07597415161
0.102342092414,0.05,1.07515835571
0.102342092414,0.06,1.07413363647
0.102342092414,0.07,1.07325814819
0.102342092414,0.08,1.07230307007
0.102342092414,0.09,1.07117886353
0.102342092414,0.1,1.06989547729
0.102342092414,0.11,1.06847280884
0.102342092414,0.12,1.06732870483
0.102342092414,0.13,1.06603536987
0.102342092414,0.14,1.06459280396
0.102342092414,0.15,1.06316018677
0.102342092414,0.16,1.06155844116
0.102342092414,0.17,1.05974777222
0.102342092414,0.18,1.05843453979
0.102342092414,0.19,1.05732028198
0.102342092414,0.2,1.05605679321
0.102342092414,0.21,1.05464407349
0.102342092414,0.22,1.05332089233
0.102342092414,0.23,1.05199771118
0.102342092414,0.24,1.05068447876
0.102342092414,0.25,1.04936129761
0.102342092414,0.26,1.04803811646
0.102342092414,0.27,1.04655575562
0.102342092414,0.28,1.04548129272
0.102342092414,0.29,1.04431729126
0.102342092414,0.3,1.0430239563
0.102342092414,0.31,1.04160147095
0.102342092414,0.32,1.04058743286
0.102342092414,0.33,1.039587677
0.102342092414,0.34,1.03857363892
0.102342092414,0.35,1.0375953064
0.102342092414,0.36,1.03653128052
0.102342092414,0.37,1.03536013794
0.102342092414,0.38,1.03431039429
0.102342092414,0.39,1.0331892395
0.0976902419443,0.0682819366455,1.075
0.0976902419443,0.107556533813,1.07
0.0976902419443,0.15336265564,1.065
0.0976902419443,0.182730484009,1.06
0.0976902419443,0.206517410278,1.055
0.0976902419443,0.258967208862,1.05
0.0976902419443,0.273616409302,1.048
0.0976902419443,0.286124038696,1.046
0.0976902419443,0.291747665405,1.045
0.0976902419443,0.297018814087,1.044
0.0976902419443,0.309921646118,1.042
0.0976902419443,0.337110519409,1.04
0.0976902419443,0.337110519409,1.04
0.0976902419443,0.358857345581,1.038
0.0976902419443,0.376983261108,1.036
0.0976902419443,0.385020828247,1.035
0.0976902419443,0.392497634888,1.034
0.0976902419443,0.408102798462,1.032
0.0976902419443,0.442346572876,1.03
0.0976902419443,0.442346572876,1.03
0.0976902419443,0.469097518921,1.028
0.0976901791226,0,1.080868927
0.0976901791226,0.01,1.08074954224
0.0976901791226,0.02,1.08039138794
0.0976901791226,0.03,1.07987405396
0.0976901791226,0.04,1.07914779663
0.0976901791226,0.05,1.07820266724
0.0976901791226,0.06,1.07719784546
0.0976901791226,0.07,1.07605374146
0.0976901791226,0.08,1.07472061157
0.0976901791226,0.09,1.07367599487
0.0976901791226,0.1,1.07250204468
0.0976901791226,0.11,1.07115896606
0.0976901791226,0.12,1.06961691284
0.0976901791226,0.13,1.06830368042
0.0976901791226,0.14,1.06697055054
0.0976901791226,0.15,1.06546829224
0.0976901791226,0.16,1.06402572632
0.0976901791226,0.17,1.06239413452
0.0976901791226,0.18,1.06054367065
0.0976901791226,0.19,1.05913095093
0.0976901791226,0.2,1.05801669312
0.0976901791226,0.21,1.05675320435
0.0976901791226,0.22,1.05532058716
0.0976901791226,0.23,1.05396755981
0.0976901791226,0.24,1.05261453247
0.0976901791226,0.25,1.05123165894
0.0976901791226,0.26,1.04986868286
0.0976901791226,0.27,1.04852560425
0.0976901791226,0.28,1.04701339722
0.0976901791226,0.29,1.04586929321
0.0976901791226,0.3,1.04467544556
0.0976901791226,0.31,1.0433510437
0.0976901791226,0.32,1.04189425659
0.0976901791226,0.33,1.04083737183
0.0976901791226,0.34,1.03983761597
0.0976901791226,0.35,1.03885928345
0.0976901791226,0.36,1.03788095093
0.0976901791226,0.37,1.03680978394
0.0976901791226,0.38,1.03563150024
0.0976901791226,0.39,1.03453890991
0.0976901791226,0.4,1.03343917847
0.0934428401206,0.0871982574463,1.075
0.0934428401206,0.125281906128,1.07
0.0934428401206,0.167557907104,1.065
0.0934428401206,0.195067214966,1.06
0.0934428401206,0.221278762817,1.055
0.0934428401206,0.271683120728,1.05
0.0934428401206,0.285589981079,1.048
0.0934428401206,0.297446060181,1.046
0.0934428401206,0.3027759552,1.045
0.0934428401206,0.307780075073,1.044
0.0934428401206,0.322861862183,1.042
0.0934428401206,0.349222946167,1.04
0.0934428401206,0.349222946167,1.04
0.0934428401206,0.370371627808,1.038
0.0934428401206,0.388054275513,1.036
0.0934428401206,0.395899581909,1.035
0.0934428401206,0.403200149536,1.034
0.0934428401206,0.419382095337,1.032
0.0934428401206,0.453882217407,1.03
0.0934428401206,0.453882217407,1.03
0.0934428401206,0.480227279663,1.028
0.0934427800303,0,1.08417190552
0.0934427800303,0.01,1.08406246948
0.0934427800303,0.02,1.08373416138
0.0934427800303,0.03,1.0831869812
0.0934427800303,0.04,1.08241098022
0.0934427800303,0.05,1.08137631226
0.0934427800303,0.06,1.08009292603
0.0934427800303,0.07,1.07875979614
0.0934427800303,0.08,1.07738687134
0.0934427800303,0.09,1.07594430542
0.0934427800303,0.1,1.07464102173
0.0934427800303,0.11,1.07341732788
0.0934427800303,0.12,1.07201455688
0.0934427800303,0.13,1.07042276001
0.0934427800303,0.14,1.06898019409
0.0934427800303,0.15,1.06760726929
0.0934427800303,0.16,1.06608511353
0.0934427800303,0.17,1.06462265015
0.0934427800303,0.18,1.06296121216
0.0934427800303,0.19,1.06106100464
0.0934427800303,0.2,1.0596781311
0.0934427800303,0.21,1.05856387329
0.0934427800303,0.22,1.05728048706
0.0934427800303,0.23,1.05580807495
0.0934427800303,0.24,1.05444509888
0.0934427800303,0.25,1.05305227661
0.0934427800303,0.26,1.05159976196
0.0934427800303,0.27,1.05021688843
0.0934427800303,0.28,1.04884396362
0.0934427800303,0.29,1.04729196167
0.0934427800303,0.3,1.04607821655
0.0934427800303,0.31,1.04483639526
0.0934427800303,0.32,1.04347244263
0.0934427800303,0.33,1.04197994995
0.0934427800303,0.34,1.04094448853
0.0934427800303,0.35,1.03993759155
0.0934427800303,0.36,1.03903067017
0.0934427800303,0.37,1.03803805542
0.0934427800303,0.38,1.0369526062
0.0934427800303,0.39,1.03576004028
0.0934427800303,0.4,1.03466030884
0.0934427800303,0.41,1.03358200073
0.0895493884489,0.101318740845,1.075
0.0895493884489,0.140251541138,1.07
0.0895493884489,0.180145645142,1.065
0.0895493884489,0.206095504761,1.06
0.0895493884489,0.234769058228,1.055
0.0895493884489,0.283160018921,1.05
0.0895493884489,0.296351242065,1.048
0.0895493884489,0.307598495483,1.046
0.0895493884489,0.312661361694,1.045
0.0895493884489,0.317419815063,1.044
0.0895493884489,0.334408187866,1.042
0.0895493884489,0.360032272339,1.04
0.0895493884489,0.360032272339,1.04
0.0895493884489,0.380700302124,1.038
0.0895493884489,0.39804649353,1.036
0.0895493884489,0.405752944946,1.035
0.0895493884489,0.412914657593,1.034
0.0895493884489,0.42996711731,1.032
0.0895493884489,0.46453666687,1.03
0.0895493884489,0.46453666687,1.03
0.0895493884489,0.490353012085,1.028
0.0895493308623,0,1.0869078064
0.0895493308623,0.01,1.08679837036
0.0895493308623,0.02,1.08648995972
0.0895493308623,0.03,1.08598257446
0.0895493308623,0.04,1.08526626587
0.0895493308623,0.05,1.08432113647
0.0895493308623,0.06,1.08313723755
0.0895493308623,0.07,1.0816847229
0.0895493308623,0.08,1.07993374634
0.0895493308623,0.09,1.0782225647
0.0895493308623,0.1,1.07669046021
0.0895493308623,0.11,1.07528768921
0.0895493308623,0.12,1.07401425171
0.0895493308623,0.13,1.07256173706
0.0895493308623,0.14,1.0709102478
0.0895493308623,0.15,1.0694079895
0.0895493308623,0.16,1.06797537231
0.0895493308623,0.17,1.06652285767
0.0895493308623,0.18,1.06502059937
0.0895493308623,0.19,1.06330941772
0.0895493308623,0.2,1.06133956909
0.0895493308623,0.21,1.06011587524
0.0895493308623,0.22,1.05898171997
0.0895493308623,0.23,1.05764859009
0.0895493308623,0.24,1.0561164856
0.0895493308623,0.25,1.05477340698
0.0895493308623,0.26,1.05330099487
0.0895493308623,0.27,1.0518086853
0.0895493308623,0.28,1.05042581177
0.0895493308623,0.29,1.04900314331
0.0895493308623,0.3,1.04738150024
0.0895493308623,0.31,1.04610751343
0.0895493308623,0.32,1.04482211304
0.0895493308623,0.33,1.04340817261
0.0895493308623,0.34,1.04186569214
0.0895493308623,0.35,1.0409302063
0.0895493308623,0.36,1.04000186157
0.0895493308623,0.37,1.03908065796
0.0895493308623,0.38,1.03807376099
0.0895493308623,0.39,1.03696688843
0.0895493308623,0.4,1.03575289917
0.0895493308623,0.41,1.03471743774
0.0895493308623,0.42,1.03366055298
0.0859674129109,0.11266746521,1.075
0.0859674129109,0.153480148315,1.07
0.0859674129109,0.191526412964,1.065
0.0859674129109,0.216055679321,1.06
0.0859674129109,0.247314071655,1.055
0.0859674129109,0.293542098999,1.05
0.0859674129109,0.306033706665,1.048
0.0859674129109,0.316714859009,1.046
0.0859674129109,0.321537399292,1.045
0.0859674129109,0.326076889038,1.044
0.0859674129109,0.344694137573,1.042
0.0859674129109,0.369682693481,1.04
0.0859674129109,0.369682693481,1.04
0.0859674129109,0.390008926392,1.038
0.0859674129109,0.407125473022,1.036
0.0859674129109,0.414730453491,1.035
0.0859674129109,0.421801376343,1.034
0.0859674129109,0.440050125122,1.032
0.0859674129109,0.474379348755,1.03
0.0859674129109,0.474379348755,1.03
0.0859674129109,0.499538803101,1.028
0.0859673576278,0,1.08938504028
0.0859673576278,0.01,1.08928555298
0.0859673576278,0.02,1.08898709106
0.0859673576278,0.03,1.08846975708
0.0859673576278,0.04,1.08773355103
0.0859673576278,0.05,1.08676852417
0.0859673576278,0.06,1.08567416382
0.0859673576278,0.07,1.08433108521
0.0859673576278,0.08,1.08271939087
0.0859673576278,0.09,1.08078933716
0.0859673576278,0.1,1.07875979614
0.0859673576278,0.11,1.07706851196
0.0859673576278,0.12,1.07566574097
0.0859673576278,0.13,1.07435250854
0.0859673576278,0.14,1.07285025024
0.0859673576278,0.15,1.07112911987
0.0859673576278,0.16,1.06961691284
0.0859673576278,0.17,1.068134552
0.0859673576278,0.18,1.06679147339
0.0859673576278,0.19,1.0652593689
0.0859673576278,0.2,1.06347854614
0.0859673576278,0.21,1.06146890259
0.0859673576278,0.22,1.06046408081
0.0859673576278,0.23,1.05927023315
0.0859673576278,0.24,1.05787741089
0.0859673576278,0.25,1.05628561401
0.0859673576278,0.26,1.05493258667
0.0859673576278,0.27,1.05335073853
0.0859673576278,0.28,1.05186837769
0.0859673576278,0.29,1.05050540161
0.0859673576278,0.3,1.04900314331
0.0859673576278,0.31,1.04729293823
0.0859673576278,0.32,1.04596469116
0.0859673576278,0.33,1.04462216187
0.0859673576278,0.34,1.04317251587
0.0859673576278,0.35,1.04174429321
0.0859673576278,0.36,1.04083023071
0.0859673576278,0.37,1.03997329712
0.0859673576278,0.38,1.03903067017
0.0859673576278,0.39,1.03800234985
0.0859673576278,0.4,1.03687405396
0.0859673576278,0.41,1.03567434692
0.0859673576278,0.42,1.03473886108
0.0859673576278,0.43,1.03369625854
0.0826609739528,0.122157669067,1.075
0.0826609739528,0.165539169312,1.07
0.0826609739528,0.201935195923,1.065
0.0826609739528,0.225107955933,1.06
0.0826609739528,0.259074020386,1.055
0.0826609739528,0.302914810181,1.05
0.0826609739528,0.314749526978,1.048
0.0826609739528,0.324912643433,1.046
0.0826609739528,0.329521560669,1.045
0.0826609739528,0.333863449097,1.044
0.0826609739528,0.353821182251,1.042
0.0826609739528,0.378318405151,1.04
0.0826609739528,0.378318405151,1.04
0.0826609739528,0.398436355591,1.038
0.0826609739528,0.415435409546,1.036
0.0826609739528,0.422992324829,1.035
0.0826609739528,0.42999382019,1.034
0.0826609739528,0.449727249146,1.032
0.0826609739528,0.483415603638,1.03
0.0826609739528,0.483415603638,1.03
0.0826609739528,0.507843399048,1.028
0.0826609739528,0.527448654175,1.026
0.082660920796,0,1.09208114624
0.082660920796,0.01,1.09188217163
0.082660920796,0.02,1.0914145813
0.082660920796,0.03,1.0907281189
0.082660920796,0.04,1.08993222046
0.082660920796,0.05,1.08904678345
0.082660920796,0.06,1.0879225769
0.082660920796,0.07,1.08655960083
0.082660920796,0.08,1.08506729126
0.082660920796,0.09,1.08328646851
0.082660920796,0.1,1.08117733765
0.082660920796,0.11,1.07891897583
0.082660920796,0.12,1.07714810181
0.082660920796,0.13,1.07584481812
0.082660920796,0.14,1.07448184204
0.082660920796,0.15,1.07292984009
0.082660920796,0.16,1.0711390686
0.082660920796,0.17,1.0696368103
0.082660920796,0.18,1.06831362915
0.082660920796,0.19,1.06694070435
0.082660920796,0.2,1.06533895874
0.082660920796,0.21,1.06346859741
0.082660920796,0.22,1.06177731323
0.082660920796,0.23,1.06071279907
0.082660920796,0.24,1.05943936157
0.082660920796,0.25,1.05793710327
0.082660920796,0.26,1.05638510132
0.082660920796,0.27,1.05490274048
0.082660920796,0.28,1.05326119995
0.082660920796,0.29,1.05182858276
0.082660920796,0.3,1.05044570923
0.082660920796,0.31,1.04884255981
0.082660920796,0.32,1.04700015259
0.082660920796,0.33,1.04565048218
0.082660920796,0.34,1.0442651062
0.082660920796,0.35,1.04277975464
0.082660920796,0.36,1.04154434204
0.082660920796,0.37,1.04073025513
0.082660920796,0.38,1.03984475708
0.082660920796,0.39,1.03888070679
0.082660920796,0.4,1.03783096313
0.082660920796,0.41,1.03667410278
0.082660920796,0.42,1.03565292358
0.082660920796,0.43,1.0347460022
0.082660920796,0.44,1.03371054077
0.079599456399,0.130312728882,1.075
0.079599456399,0.176754379272,1.07
0.079599456399,0.211500167847,1.065
0.079599456399,0.233348464966,1.06
0.079599456399,0.270096969604,1.055
0.079599456399,0.311358261108,1.05
0.079599456399,0.322578811646,1.048
0.079599456399,0.332287979126,1.046
0.079599456399,0.336709976196,1.045
0.079599456399,0.340886306763,1.044
0.079599456399,0.361906814575,1.042
0.079599456399,0.386056900024,1.04
0.079599456399,0.386056900024,1.04
0.079599456399,0.406116104126,1.038
0.079599456399,0.423115158081,1.036
0.079599456399,0.43065071106,1.035
0.079599456399,0.437620162964,1.034
0.079599456399,0.458982467651,1.032
0.079599456399,0.491645431519,1.03
0.079599456399,0.491645431519,1.03
0.079599456399,0.515320205688,1.028
0.079599456399,0.534498214722,1.026
0.079599405211,0,1.09511550903
0.079599405211,0.01,1.09492648315
0.079599405211,0.02,1.09432955933
0.079599405211,0.03,1.09333468628
0.079599405211,0.04,1.09235971069
0.079599405211,0.05,1.09115591431
0.079599405211,0.06,1.08993222046
0.079599405211,0.07,1.08864883423
0.079599405211,0.08,1.08707693481
0.079599405211,0.09,1.0854055481
0.079599405211,0.1,1.08344564819
0.079599405211,0.11,1.08112759399
0.079599405211,0.12,1.07875979614
0.079599405211,0.13,1.07709835815
0.079599405211,0.14,1.07585476685
0.079599405211,0.15,1.07445199585
0.079599405211,0.16,1.07284030151
0.079599405211,0.17,1.07096994019
0.079599405211,0.18,1.0696368103
0.079599405211,0.19,1.06840316772
0.079599405211,0.2,1.06702029419
0.079599405211,0.21,1.06539865112
0.079599405211,0.22,1.06340890503
0.079599405211,0.23,1.0619961853
0.079599405211,0.24,1.06084213257
0.079599405211,0.25,1.0594493103
0.079599405211,0.26,1.05779782104
0.079599405211,0.27,1.05628561401
0.079599405211,0.28,1.05465402222
0.079599405211,0.29,1.05309207153
0.079599405211,0.3,1.05171914673
0.079599405211,0.31,1.05022079468
0.079599405211,0.32,1.04848550415
0.079599405211,0.33,1.04651455688
0.079599405211,0.34,1.04518630981
0.079599405211,0.35,1.04377236938
0.079599405211,0.36,1.04225845337
0.079599405211,0.37,1.04137295532
0.079599405211,0.38,1.04053744507
0.079599405211,0.39,1.03963052368
0.079599405211,0.4,1.03864505005
0.079599405211,0.41,1.03756674194
0.079599405211,0.42,1.03643130493
0.079599405211,0.43,1.03565292358
0.079599405211,0.44,1.03475314331
0.079599405211,0.45,1.03371054077
0.0767566186705,0.1374584198,1.075
0.0767566186705,0.18729133606,1.07
0.0767566186705,0.220301437378,1.065
0.0767566186705,0.24086265564,1.06
0.0767566186705,0.280334854126,1.055
0.0767566186705,0.318941879272,1.05
0.0767566186705,0.329612350464,1.048
0.0767566186705,0.338926315308,1.046
0.0767566186705,0.343193435669,1.045
0.0767566186705,0.347236251831,1.044
0.0767566186705,0.369036483765,1.042
0.0767566186705,0.393015670776,1.04
0.0767566186705,0.393015670776,1.04
0.0767566186705,0.413165664673,1.038
0.0767566186705,0.430271530151,1.036
0.0767566186705,0.437823104858,1.035
0.0767566186705,0.44478187561,1.034
0.0767566186705,0.467735671997,1.032
0.0767566186705,0.499084854126,1.03
0.0767566186705,0.499084854126,1.03
0.0767566186705,0.52202796936,1.028
0.0767566186705,0.54084815979,1.026
0.0767565693106,0,1.09772207642
0.0767565693106,0.01,1.09753305054
0.0767565693106,0.02,1.09694607544
0.0767565693106,0.03,1.09597109985
0.0767565693106,0.04,1.09458822632
0.0767565693106,0.05,1.09348391724
0.0767565693106,0.06,1.09206124878
0.0767565693106,0.07,1.09044955444
0.0767565693106,0.08,1.08900698853
0.0767565693106,0.09,1.08726596069
0.0767565693106,0.1,1.08538565063
0.0767565693106,0.11,1.08322677612
0.0767565693106,0.12,1.08067990112
0.0767565693106,0.13,1.07847128296
0.0767565693106,0.14,1.07701876831
0.0767565693106,0.15,1.07574533081
0.0767565693106,0.16,1.07429281616
0.0767565693106,0.17,1.07260153198
0.0767565693106,0.18,1.07078091431
0.0767565693106,0.19,1.06970645142
0.0767565693106,0.2,1.06856234741
0.0767565693106,0.21,1.06713967896
0.0767565693106,0.22,1.0653588562
0.0767565693106,0.23,1.06316018677
0.0767565693106,0.24,1.06210562134
0.0767565693106,0.25,1.06082223511
0.0767565693106,0.26,1.05927023315
0.0767565693106,0.27,1.05753915405
0.0767565693106,0.28,1.05596725464
0.0767565693106,0.29,1.05427597046
0.0767565693106,0.3,1.052853302
0.0767565693106,0.31,1.05144906616
0.0767565693106,0.32,1.04981375122
0.0767565693106,0.33,1.0479213562
0.0767565693106,0.34,1.04595040894
0.0767565693106,0.35,1.04460073853
0.0767565693106,0.36,1.04317965698
0.0767565693106,0.37,1.04192282104
0.0767565693106,0.38,1.04113015747
0.0767565693106,0.39,1.04027322388
0.0767565693106,0.4,1.03934487915
0.0767565693106,0.41,1.03833798218
0.0767565693106,0.42,1.03723825073
0.0767565693106,0.43,1.03643130493
0.0767565693106,0.44,1.03567434692
0.0767565693106,0.45,1.03477456665
0.0767565693106,0.46,1.03368911743
0.0767565693106,0.47,1.03305355835
0.0741098387163,0.143808364868,1.075
0.0741098387163,0.197214126587,1.07
0.0741098387163,0.228392410278,1.065
0.0741098387163,0.247703933716,1.06
0.0741098387163,0.28971824646,1.055
0.0741098387163,0.325735092163,1.05
0.0741098387163,0.335930252075,1.048
0.0741098387163,0.344918441772,1.046
0.0741098387163,0.349052047729,1.045
0.0741098387163,0.352993392944,1.044
0.0741098387163,0.37530632019,1.042
0.0741098387163,0.399285507202,1.04
0.0741098387163,0.399285507202,1.04
0.0741098387163,0.419697189331,1.038
0.0741098387163,0.43701133728,1.036
0.0741098387163,0.444610977173,1.035
0.0741098387163,0.451569747925,1.034
0.0741098387163,0.475874710083,1.032
0.0741098387163,0.505749893188,1.03
0.0741098387163,0.505749893188,1.03
0.0741098387163,0.528020095825,1.028
0.0741098387163,0.546578598022,1.026
0.0741097910585,0,1.09999038696
0.0741097910585,0.01,1.09979141235
0.0741097910585,0.02,1.09921438599
0.0741097910585,0.03,1.0982394104
0.0741097910585,0.04,1.09687643433
0.0741097910585,0.05,1.09547366333
0.0741097910585,0.06,1.09418032837
0.0741097910585,0.07,1.09251889038
0.0741097910585,0.08,1.09066842651
0.0741097910585,0.09,1.08905673218
0.0741097910585,0.1,1.08710678101
0.0741097910585,0.11,1.08503744507
0.0741097910585,0.12,1.08265969849
0.0741097910585,0.13,1.08000338745
0.0741097910585,0.14,1.07817282104
0.0741097910585,0.15,1.07684963989
0.0741097910585,0.16,1.0755463562
0.0741097910585,0.17,1.07402420044
0.0741097910585,0.18,1.07225332642
0.0741097910585,0.19,1.07090029907
0.0741097910585,0.2,1.06993527222
0.0741097910585,0.21,1.06870162964
0.0741097910585,0.22,1.06712973022
0.0741097910585,0.23,1.06512008667
0.0741097910585,0.24,1.06325967407
0.0741097910585,0.25,1.06206582642
0.0741097910585,0.26,1.06059341431
0.0741097910585,0.27,1.05884243774
0.0741097910585,0.28,1.05716110229
0.0741097910585,0.29,1.05538027954
0.0741097910585,0.3,1.05388796997
0.0741097910585,0.31,1.05255593872
0.0741097910585,0.32,1.05100631714
0.0741097910585,0.33,1.04919961548
0.0741097910585,0.34,1.04712155151
0.0741097910585,0.35,1.0452862854
0.0741097910585,0.36,1.04393661499
0.0741097910585,0.37,1.04252981567
0.0741097910585,0.38,1.04163717651
0.0741097910585,0.39,1.04083023071
0.0741097910585,0.4,1.04004470825
0.0741097910585,0.41,1.03916635132
0.0741097910585,0.42,1.03815231323
0.0741097910585,0.43,1.03710971069
0.0741097910585,0.44,1.03648843384
0.0741097910585,0.45,1.03573147583
0.0741097910585,0.46,1.03479598999
0.0741097910585,0.47,1.03368197632
0.0741097910585,0.48,1.03311782837
0.0716395107591,0.149533462524,1.075
0.0716395107591,0.206522750854,1.07
0.0716395107591,0.235805130005,1.065
0.0716395107591,0.253925704956,1.06
0.0716395107591,0.298193740845,1.055
0.0716395107591,0.331801986694,1.05
0.0716395107591,0.341596603394,1.048
0.0716395107591,0.350323104858,1.046
0.0716395107591,0.354371261597,1.045
0.0716395107591,0.358232498169,1.044
0.0716395107591,0.380796432495,1.042
0.0716395107591,0.404967880249,1.04
0.0716395107591,0.404967880249,1.04
0.0716395107591,0.425806808472,1.038
0.0716395107591,0.443425369263,1.036
0.0716395107591,0.451089096069,1.035
0.0716395107591,0.458053207397,1.034
0.0716395107591,0.483292770386,1.032
0.0716395107591,0.511672592163,1.03
0.0716395107591,0.511672592163,1.03
0.0716395107591,0.533366012573,1.028
0.0716395107591,0.551748275757,1.026
0.0716394646899,0,1.1019602356
0.0716394646899,0.01,1.10177120972
0.0716394646899,0.02,1.10118423462
0.0716394646899,0.03,1.10021920776
0.0716394646899,0.04,1.09885623169
0.0716394646899,0.05,1.09718484497
0.0716394646899,0.06,1.09601089478
0.0716394646899,0.07,1.09449868774
0.0716394646899,0.08,1.09256863403
0.0716394646899,0.09,1.09060873413
0.0716394646899,0.1,1.08879806519
0.0716394646899,0.11,1.08663919067
0.0716394646899,0.12,1.08438082886
0.0716394646899,0.13,1.08174441528
0.0716394646899,0.14,1.07939651489
0.0716394646899,0.15,1.07787435913
0.0716394646899,0.16,1.07661087036
0.0716394646899,0.17,1.07525784302
0.0716394646899,0.18,1.07367599487
0.0716394646899,0.19,1.0719548645
0.0716394646899,0.2,1.07116891479
0.0716394646899,0.21,1.0701242981
0.0716394646899,0.22,1.06873147583
0.0716394646899,0.23,1.06692080688
0.0716394646899,0.24,1.06459280396
0.0716394646899,0.25,1.06319998169
0.0716394646899,0.26,1.06180715942
0.0716394646899,0.27,1.06012582397
0.0716394646899,0.28,1.05823556519
0.0716394646899,0.29,1.05649453735
0.0716394646899,0.3,1.05489279175
0.0716394646899,0.31,1.05355569458
0.0716394646899,0.32,1.05207748413
0.0716394646899,0.33,1.0503421936
0.0716394646899,0.34,1.04834268188
0.0716394646899,0.35,1.04607894897
0.0716394646899,0.36,1.04455075073
0.0716394646899,0.37,1.043243927
0.0716394646899,0.38,1.0420585022
0.0716394646899,0.39,1.04133010864
0.0716394646899,0.4,1.04066598511
0.0716394646899,0.41,1.03991616821
0.0716394646899,0.42,1.03904495239
0.0716394646899,0.43,1.03799520874
0.0716394646899,0.44,1.03720254517
0.0716394646899,0.45,1.03658840942
0.0716394646899,0.46,1.03580288696
0.0716394646899,0.47,1.03476742554
0.0716394646899,0.48,1.03376766968
0.0716394646899,0.49,1.03311068726
0.0693285587991,0.0524845123291,1.095
0.0693285587991,0.0980876922607,1.09
0.0693285587991,0.123775863647,1.085
0.0693285587991,0.141431808472,1.08
0.0693285587991,0.154745864868,1.075
0.0693285587991,0.215185165405,1.07
0.0693285587991,0.242576980591,1.065
0.0693285587991,0.259576034546,1.06
0.0693285587991,0.305755996704,1.055
0.0693285587991,0.337217330933,1.05
0.0693285587991,0.346686172485,1.048
0.0693285587991,0.355220413208,1.046
0.0693285587991,0.359204483032,1.045
0.0693285587991,0.363022994995,1.044
0.0693285587991,0.385586929321,1.042
0.0693285587991,0.410137557983,1.04
0.0693285587991,0.410137557983,1.04
0.0693285587991,0.431601333618,1.038
0.0693285587991,0.449604415894,1.036
0.0693285587991,0.457326889038,1.035
0.0693285587991,0.46428565979,1.034
0.0693285587991,0.489947128296,1.032
0.0693285587991,0.516906356812,1.03
0.0693285587991,0.53811378479,1.028
0.0693285587991,0.556426620483,1.026
0.069328514216,0,1.10371121216
0.069328514216,0.01,1.10351223755
0.069328514216,0.02,1.10292526245
0.069328514216,0.03,1.10195028687
0.069328514216,0.04,1.10057736206
0.069328514216,0.05,1.09881643677
0.069328514216,0.07,1.09622976685
0.069328514216,0.08,1.09444894409
0.069328514216,0.09,1.09220053101
0.069328514216,0.1,1.09028042603
0.069328514216,0.11,1.08826083374
0.069328514216,0.15,1.07905825806
0.069328514216,0.16,1.07762564087
0.069328514216,0.17,1.07633230591
0.069328514216,0.18,1.07492953491
0.069328514216,0.19,1.07323825073
0.069328514216,0.2,1.07227322388
0.069328514216,0.21,1.07140768433
0.069328514216,0.22,1.07020388794
0.069328514216,0.23,1.06858224487
0.069328514216,0.24,1.06643331909
0.069328514216,0.25,1.06424459839
0.069328514216,0.26,1.06291146851
0.069328514216,0.27,1.06128982544
0.069328514216,0.28,1.059349823
0.069328514216,0.29,1.05750930786
0.069328514216,0.3,1.05579812622
0.069328514216,0.31,1.05446975708
0.069328514216,0.32,1.05304867554
0.069328514216,0.33,1.05137051392
0.069328514216,0.34,1.04943527222
0.069328514216,0.35,1.04724295044
0.069328514216,0.36,1.04504348755
0.069328514216,0.37,1.04382235718
0.069328514216,0.38,1.04257266235
0.069328514216,0.39,1.0417371521
0.069328514216,0.4,1.04118728638
0.069328514216,0.41,1.04057315063
0.069328514216,0.42,1.03984475708
0.069328514216,0.43,1.03894497681
0.069328514216,0.44,1.03783810425
0.069328514216,0.45,1.03736679077
0.069328514216,0.46,1.03672409058
0.069328514216,0.47,1.03583859253
0.069328514216,0.48,1.0346388855
0.069328514216,0.49,1.03377481079

